ViFiT: Reconstructing Vision Trajectories from IMU and Wi-Fi Fine Time Measurements

Tracking subjects in videos is one of the most widely used functions in camera-based IoT applications such as security surveillance, smart city traffic safety enhancement, vehicle to pedestrian communication and so on. In the computer vision domain, tracking is usually achieved by first detecting subjects with bounding boxes, then associating detected bounding boxes across video frames. For many IoT systems, images captured by cameras are usually sent over the network to be processed at a different site that has more powerful computing resources than edge devices. However, sending entire frames through the network causes significant bandwidth consumption that may exceed the system bandwidth constraints. To tackle this problem, we propose ViFiT, a transformer-based model that reconstructs vision bounding box trajectories from phone data (IMU and Fine Time Measurements). It leverages a transformer ability of better modeling long-term time series data. ViFiT is evaluated on Vi-Fi Dataset, a large-scale multimodal dataset in 5 diverse real world scenes, including indoor and outdoor environments. To fill the gap of proper metrics of jointly capturing the system characteristics of both tracking quality and video bandwidth reduction, we propose a novel evaluation framework dubbed Minimum Required Frames (MRF) and Minimum Required Frames Ratio (MRFR). ViFiT achieves an MRFR of 0.65 that outperforms the state-of-the-art approach for cross-modal reconstruction in LSTM Encoder-Decoder architecture X-Translator of 0.98, resulting in a high frame reduction rate as 97.76%.

==> figs/Evaluation/Quantitative/plot_AP_wthreds_0.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

left = 0.12 # 0.25 # 0.125  # the left side of the subplots of the figure
right = 0.97 # 0.95 # 0.9   # the right side of the subplots of the figure
bottom = 0.15 # 0.17 # 0.1802 # 0.1  # the bottom of the subplots of the figure
top = 0.94 # 0.93 # 0.9     # the top of the subplots of the figure
wspace = 0.2  # the amount of width reserved for space between subplots,
              # expressed as a fraction of the average axis width
hspace = 0.2  # the amount of height reserved for space between subplots,
              # expressed as a fraction of the average axis height

height = 3 # width * 1.618 # edit
width = height * 1.618 # 2.6 # edit



sns.set_style("whitegrid")
# sns.set_style('darkgrid')

# win = list(range(30))
# thred_ls = list(np.array(range(5, 100, 5)) * 0.01)
thred_ls = ['', '0.1', '', '0.2', '', '0.3', '', '0.4', '', '0.5',
            '', '0.6', '', '0.7', '', '0.8', '', '0.9', '']


# =====
#  p05

Xformer_10F_AP_p05 = np.array([
[1.        , 0.99697543, 0.98903592, 0.97391304, 0.94593573,
       0.9168242 , 0.89338374, 0.87901701, 0.86086957, 0.83478261],
[1.        , 1.        , 0.99970432, 0.99940863, 0.99674749,
       0.98965109, 0.98018924, 0.9686576 , 0.95239503, 0.93761088],
[1.        , 1.        , 1.        , 1.        , 0.99940863,
       0.99763454, 0.99329785, 0.98896117, 0.98186477, 0.97457126],
[1.        , 1.        , 1.        , 0.99980288, 0.99881727,
       0.99605756, 0.98639858, 0.94480583, 0.92785334, 0.90616992],
[1.        , 1.        , 1.        , 1.        , 1.        ,
       0.99842302, 0.99172088, 0.97378277, 0.9436231 , 0.91977134]
])

Xformer_30F_AP_p05 = np.array([
[1.        , 0.99882122, 0.98388998, 0.96581532, 0.93791749,
       0.91316306, 0.89233792, 0.86404715, 0.843222  , 0.83222004,
       0.81846758, 0.81453831, 0.79489194, 0.78428291, 0.77681729,
       0.76502947, 0.76267191, 0.74145383, 0.72848723, 0.71394892,
       0.69273084, 0.69115914, 0.66994106, 0.67308448, 0.66719057,
       0.6589391 , 0.64833006, 0.64518664, 0.63654224, 0.62632613],
[1.        , 1.        , 1.        , 1.        , 0.99700778,
       0.99132256, 0.98354279, 0.96977858, 0.95721125, 0.95122681,
       0.93865949, 0.92639138, 0.9171155 , 0.91232795, 0.90035907,
       0.89287852, 0.88150808, 0.86894075, 0.85427887, 0.84350688,
       0.83004189, 0.8165769 , 0.80041891, 0.78755236, 0.77348893,
       0.75643327, 0.73997606, 0.7283064 , 0.7106523 , 0.69688809],
[1.        , 1.        , 1.        , 1.        , 1.        ,
       0.99900259, 0.99441452, 0.99102334, 0.9786555 , 0.96967884,
       0.95950529, 0.94873329, 0.941153  , 0.92818671, 0.92020746,
       0.90903651, 0.89806503, 0.88589667, 0.87831638, 0.86794335,
       0.86155994, 0.8438061 , 0.83083982, 0.82086575, 0.81188909,
       0.80311191, 0.79832436, 0.78456014, 0.77697985, 0.76920008],
[1.        , 1.        , 1.        , 1.        , 0.99980052,
       0.99800519, 0.99122282, 0.97287054, 0.95591462, 0.93935767,
       0.91641731, 0.89666866, 0.87572312, 0.86116098, 0.84320766,
       0.82645123, 0.80710154, 0.79074407, 0.77897467, 0.77239178,
       0.75743068, 0.74586076, 0.72790744, 0.71254738, 0.69419509,
       0.67863555, 0.66786355, 0.65529623, 0.64352683, 0.62278077],
[1.        , 1.        , 1.        , 0.99920207, 0.99780571,
       0.99660882, 0.99082386, 0.9818472 , 0.9710752 , 0.95551566,
       0.93437064, 0.91781368, 0.89267903, 0.87113505, 0.85098743,
       0.83083982, 0.81168961, 0.79473369, 0.77558348, 0.75324157,
       0.73389188, 0.71673649, 0.69938161, 0.68841013, 0.66886096,
       0.65250349, 0.63534809, 0.61799322, 0.59984041, 0.58148813]
])

Xformer_50F_AP_p05 = np.array([
[1.        , 0.999182  , 0.98854806, 0.96196319, 0.92760736,
       0.89325153, 0.87034765, 0.85030675, 0.8204499 , 0.80163599,
       0.78527607, 0.77259714, 0.7595092 , 0.75419223, 0.75337423,
       0.75255624, 0.74233129, 0.73496933, 0.73169734, 0.72392638,
       0.71656442, 0.70920245, 0.69202454, 0.69120654, 0.68466258,
       0.68425358, 0.67689162, 0.66830266, 0.66216769, 0.65357873,
       0.64212679, 0.6400818 , 0.6196319 , 0.61799591, 0.61349693,
       0.61554192, 0.60204499, 0.59672802, 0.58282209, 0.57137014,
       0.56646217, 0.55419223, 0.54110429, 0.53701431, 0.52597137,
       0.52188139, 0.51820041, 0.50470348, 0.49325153, 0.4809816 ],
[1.        , 1.        , 1.        , 0.99878861, 0.99606299,
       0.98546336, 0.97365233, 0.962447  , 0.95124167, 0.93821926,
       0.92186554, 0.91308298, 0.89884918, 0.88552392, 0.87159297,
       0.86220472, 0.85281647, 0.84161114, 0.83464567, 0.82222895,
       0.81223501, 0.79194428, 0.78255603, 0.76771654, 0.75651121,
       0.74894004, 0.733192  , 0.72319806, 0.7104785 , 0.69715324,
       0.6871593 , 0.67625681, 0.66959419, 0.66050878, 0.64627498,
       0.63234403, 0.61477892, 0.60478498, 0.5978195 , 0.58903695,
       0.575106  , 0.56117505, 0.54027862, 0.53331314, 0.51847365,
       0.50696548, 0.48970321, 0.47577226, 0.46486978, 0.45093882],
[1.        , 1.        , 1.        , 1.        , 0.9995962 ,
       0.99596204, 0.98849182, 0.98061781, 0.97011912, 0.96325459,
       0.95598627, 0.94568948, 0.93579649, 0.92751868, 0.92004846,
       0.91035736, 0.8968302 , 0.88269736, 0.87179487, 0.86190188,
       0.8507975 , 0.84231779, 0.83545326, 0.82535837, 0.81465778,
       0.80516858, 0.79648698, 0.78881486, 0.78053705, 0.77145165,
       0.76418332, 0.75307894, 0.74177266, 0.73329295, 0.72481324,
       0.71633354, 0.71148799, 0.70240258, 0.68988492, 0.68423178,
       0.67837674, 0.66807995, 0.6636382 , 0.65031294, 0.64021805,
       0.63355542, 0.62023016, 0.60629921, 0.59681001, 0.58368665],
[1.        , 1.        , 1.        , 1.        , 0.99818292,
       0.98990511, 0.97799314, 0.96002423, 0.94447809, 0.92953765,
       0.91055926, 0.89541692, 0.88370684, 0.869574  , 0.85624874,
       0.83868363, 0.82414698, 0.81162932, 0.79810216, 0.78780537,
       0.77448011, 0.76054916, 0.74843529, 0.73591763, 0.72622653,
       0.71693923, 0.70482536, 0.69432667, 0.68342419, 0.67373309,
       0.66242681, 0.64849586, 0.63658389, 0.62366243, 0.61599031,
       0.60306885, 0.59216636, 0.58287906, 0.57137089, 0.55885322,
       0.55198869, 0.54149001, 0.53220271, 0.52271351, 0.51564708,
       0.50716737, 0.49666869, 0.48758328, 0.48031496, 0.47486372],
[1.        , 0.99899051, 0.9997981 , 0.99757723, 0.99495255,
       0.99131839, 0.98223299, 0.96810014, 0.94791036, 0.92287503,
       0.89420553, 0.86836261, 0.84474056, 0.8128407 , 0.78901676,
       0.76135675, 0.73934989, 0.71572784, 0.7011912 , 0.6824147 ,
       0.6634363 , 0.64889966, 0.63658389, 0.62891177, 0.61175045,
       0.60327075, 0.59196447, 0.58348476, 0.57863921, 0.56753483,
       0.56147789, 0.5517868 , 0.54673935, 0.54068241, 0.53886533,
       0.53018373, 0.52675146, 0.52109832, 0.51463759, 0.50656168,
       0.49788007, 0.48919847, 0.48031496, 0.47829598, 0.47042197,
       0.46375934, 0.45386634, 0.44417525, 0.43609933, 0.43044619]
])

Xformer_70F_AP_p05 = np.array([

])

Xformer_90F_AP_p05 = np.array([

])

Xformer_110F_AP_p05 = np.array([

])


# =====
#  p10
Xformer_10F_AP_p10 = np.array([
[1.        , 0.99357278, 0.98034026, 0.95652174, 0.91758034,
       0.88468809, 0.85935728, 0.8415879 , 0.81625709, 0.79319471],
[1.        , 0.99970432, 0.99970432, 0.99852158, 0.99467771,
       0.98521585, 0.97131875, 0.95594323, 0.9355411 , 0.91927853],
[1.        , 1.        , 1.        , 1.        , 0.99862015,
       0.99487483, 0.98876404, 0.98068204, 0.97338853, 0.96432091],
[1.        , 1.        , 1.        , 0.99862015, 0.99605756,
       0.98856692, 0.97319141, 0.91740587, 0.89789079, 0.87679874],
[1.        , 1.        , 1.        , 0.99980288, 0.99980288,
       0.99231224, 0.98087916, 0.95446481, 0.91917997, 0.89197713]
])

Xformer_30F_AP_p10 = np.array([
[1.        , 0.99803536, 0.97485265, 0.94852652, 0.91394892,
       0.87504912, 0.85304519, 0.82671906, 0.80707269, 0.78388998,
       0.77681729, 0.75874263, 0.74931238, 0.73791749, 0.72180747,
       0.71473477, 0.70530452, 0.6848723 , 0.66561886, 0.65540275,
       0.63850688, 0.63143418, 0.61414538, 0.61060904, 0.60314342,
       0.59371316, 0.58428291, 0.57956778, 0.57799607, 0.56070727],
[1.        , 1.        , 1.        , 0.99910233, 0.99431478,
       0.98803112, 0.97187313, 0.95810892, 0.95032914, 0.93656493,
       0.92010772, 0.91083184, 0.89856373, 0.88809096, 0.87821664,
       0.86744464, 0.85278276, 0.836924  , 0.82345901, 0.8111909 ,
       0.80011969, 0.78456014, 0.76690604, 0.7486535 , 0.72920407,
       0.71454219, 0.69928187, 0.67953321, 0.66906044, 0.65230401],
[1.        , 1.        , 1.        , 1.        , 0.99940156,
       0.99700778, 0.99082386, 0.98304409, 0.96987832, 0.95950529,
       0.94614004, 0.93058049, 0.92060642, 0.90604428, 0.8962697 ,
       0.88310393, 0.87233194, 0.85916617, 0.84540195, 0.83143826,
       0.82605226, 0.80091761, 0.7925394 , 0.77977259, 0.76999801,
       0.76600838, 0.75523639, 0.7422701 , 0.73468981, 0.72311989],
[1.        , 0.99980052, 1.        , 1.        , 0.99920207,
       0.99541193, 0.98104927, 0.9583084 , 0.93616597, 0.92120487,
       0.89148215, 0.8695392 , 0.85098743, 0.83383204, 0.81488131,
       0.79553162, 0.77438659, 0.75802912, 0.74426491, 0.73089966,
       0.71913026, 0.70995412, 0.68920806, 0.67584281, 0.6566926 ,
       0.64113305, 0.62756832, 0.61520048, 0.59864353, 0.58188709],
[1.        , 1.        , 1.        , 0.99840415, 0.9968083 ,
       0.99261919, 0.98384201, 0.97067624, 0.95152603, 0.93038101,
       0.90544584, 0.88150808, 0.8577698 , 0.83602633, 0.81348494,
       0.78914821, 0.76959904, 0.74586076, 0.72371833, 0.7037702 ,
       0.68142829, 0.66746459, 0.65230401, 0.63494913, 0.61799322,
       0.60303212, 0.5828845 , 0.56652703, 0.54997008, 0.52742869]
])

Xformer_50F_AP_p10 = np.array([
[1.        , 0.99877301, 0.97505112, 0.9398773 , 0.89406953,
       0.85725971, 0.82576687, 0.80572597, 0.77341513, 0.74764826,
       0.73415133, 0.72188139, 0.71411043, 0.70102249, 0.70429448,
       0.69284254, 0.68384458, 0.67566462, 0.66584867, 0.65644172,
       0.64826176, 0.64376278, 0.63271984, 0.62494888, 0.61799591,
       0.61676892, 0.61063395, 0.60613497, 0.59713701, 0.59018405,
       0.58159509, 0.57218814, 0.56359918, 0.55337423, 0.55746421,
       0.55051125, 0.53578732, 0.52433538, 0.51533742, 0.50429448,
       0.4997955 , 0.48466258, 0.47075665, 0.46789366, 0.46625767,
       0.46298569, 0.45685072, 0.44703476, 0.43476483, 0.41676892],
[1.        , 1.        , 0.99969715, 0.99727438, 0.99152029,
       0.97637795, 0.96547547, 0.94912174, 0.93609933, 0.92247123,
       0.9067232 , 0.89158086, 0.87401575, 0.86220472, 0.84857662,
       0.8367656 , 0.82374319, 0.81102362, 0.7940642 , 0.77892187,
       0.7662023 , 0.74712296, 0.733192  , 0.71744397, 0.70684434,
       0.69957601, 0.69321623, 0.68019382, 0.6638401 , 0.65081769,
       0.64112659, 0.63113265, 0.61326469, 0.60175651, 0.59297396,
       0.5796487 , 0.56662629, 0.55511811, 0.54845548, 0.53664446,
       0.52422774, 0.5136281 , 0.50030285, 0.48909752, 0.4766808 ,
       0.45729861, 0.44276196, 0.4300424 , 0.41792853, 0.40763174],
[1.        , 1.        , 1.        , 1.        , 0.99899051,
       0.99131839, 0.9812235 , 0.9719362 , 0.95901474, 0.94952554,
       0.93963255, 0.93236422, 0.91903897, 0.90773269, 0.897234  ,
       0.88592772, 0.8691702 , 0.85584494, 0.84312538, 0.8314153 ,
       0.82394508, 0.81465778, 0.80012114, 0.79143953, 0.78235413,
       0.77064405, 0.75994347, 0.75247325, 0.74258025, 0.73167777,
       0.72299616, 0.71189178, 0.70038361, 0.69008682, 0.67837674,
       0.6731274 , 0.66585908, 0.65838886, 0.64849586, 0.64647688,
       0.6359782 , 0.6258833 , 0.61518272, 0.60448213, 0.59075308,
       0.5794468 , 0.56713103, 0.55743994, 0.54875833, 0.53926913],
[1.        , 1.        , 1.        , 0.99899051, 0.99394306,
       0.98081971, 0.96466788, 0.94447809, 0.9250959 , 0.90854028,
       0.88996568, 0.87522714, 0.85725823, 0.84231779, 0.82434888,
       0.80597618, 0.79487179, 0.78053705, 0.77064405, 0.7573188 ,
       0.74116697, 0.72622653, 0.71229558, 0.7005855 , 0.68826974,
       0.68079952, 0.66787805, 0.65919645, 0.65132243, 0.63698768,
       0.62023016, 0.60145366, 0.59156067, 0.58530184, 0.57096709,
       0.55905512, 0.54754694, 0.53603876, 0.52755906, 0.51786796,
       0.50595599, 0.49626489, 0.48940036, 0.4766808 , 0.46335554,
       0.45709671, 0.45124167, 0.44518474, 0.44175247, 0.43246517],
[1.        , 0.99838482, 0.9997981 , 0.99616394, 0.99212598,
       0.98425197, 0.97032102, 0.94992934, 0.91964466, 0.89178276,
       0.8594791 , 0.82778114, 0.79345851, 0.76256814, 0.73511003,
       0.70805572, 0.68705835, 0.66222491, 0.6446598 , 0.62386432,
       0.61114476, 0.59701191, 0.58308096, 0.57419746, 0.56632344,
       0.55542096, 0.5422976 , 0.53583687, 0.53159701, 0.52008884,
       0.51282051, 0.50959015, 0.50151423, 0.49586109, 0.49263073,
       0.48475671, 0.48172825, 0.47365233, 0.46476883, 0.45951948,
       0.45144357, 0.44397335, 0.43468605, 0.42701393, 0.41913992,
       0.41308298, 0.40763174, 0.40056531, 0.39026852, 0.38158692]
])

Xformer_70F_AP_p10 = np.array([

])

Xformer_90F_AP_p10 = np.array([

])

Xformer_110F_AP_p10 = np.array([

])

# =====
#  p15
Xformer_10F_AP_p15 = np.array([
[1.        , 0.98147448, 0.96975425, 0.93761815, 0.89149338,
       0.84877127, 0.82457467, 0.79508507, 0.77731569, 0.7489603 ],
[1.        , 0.99970432, 0.99940863, 0.9964518 , 0.99112951,
       0.97930219, 0.96126552, 0.94027203, 0.91602602, 0.89946777],
[1.        , 1.        , 1.        , 0.99940863, 0.99664893,
       0.99231224, 0.98383599, 0.97023458, 0.96254682, 0.95209935],
[1.        , 1.        , 1.        , 0.99507195, 0.98896117,
       0.97811946, 0.95387345, 0.89276562, 0.87226493, 0.83954268],
[1.        , 1.        , 1.        , 0.99921151, 0.99743741,
       0.98363887, 0.96254682, 0.93061305, 0.89178001, 0.85905776]
])

Xformer_30F_AP_p15 = np.array([
[1.        , 0.99410609, 0.96188605, 0.92534381, 0.87779961,
       0.84479371, 0.81218075, 0.7870334 , 0.76738703, 0.74459725,
       0.72888016, 0.7108055 , 0.6978389 , 0.68722986, 0.66640472,
       0.6502947 , 0.63732809, 0.62750491, 0.61021611, 0.58546169,
       0.57956778, 0.56581532, 0.55363458, 0.54381139, 0.53988212,
       0.52770138, 0.5194499 , 0.51316306, 0.50726916, 0.50412574],
[1.        , 1.        , 0.99970078, 0.99640934, 0.98952723,
       0.98025135, 0.95960503, 0.94554159, 0.93147816, 0.9171155 ,
       0.90275284, 0.88809096, 0.87283064, 0.86385398, 0.85098743,
       0.83572711, 0.81986834, 0.80281269, 0.78845003, 0.77468582,
       0.76181927, 0.74775583, 0.72681029, 0.7010772 , 0.68461999,
       0.66995811, 0.6508079 , 0.63913824, 0.61879114, 0.60712148],
[1.        , 1.        , 1.        , 1.        , 0.99860363,
       0.99241971, 0.98364253, 0.97147417, 0.95870736, 0.94514263,
       0.92758827, 0.91063236, 0.89686814, 0.8791143 , 0.86774387,
       0.85218432, 0.83921803, 0.81567923, 0.80590465, 0.78994614,
       0.78136844, 0.7572312 , 0.74625972, 0.73568721, 0.72571315,
       0.72152404, 0.70995412, 0.6929982 , 0.68681428, 0.67404748],
[1.        , 0.99980052, 1.        , 0.99980052, 0.99720726,
       0.98843008, 0.96668661, 0.93875923, 0.91342509, 0.89547177,
       0.86076202, 0.84440455, 0.82026731, 0.80011969, 0.78077   ,
       0.75643327, 0.73828047, 0.72371833, 0.70416916, 0.69459406,
       0.68442051, 0.67025733, 0.65250349, 0.63714343, 0.61859166,
       0.59904249, 0.58587672, 0.57570317, 0.56074207, 0.53401157],
[1.        , 1.        , 0.99960104, 0.99760622, 0.99481348,
       0.9882306 , 0.97406742, 0.94933174, 0.92778775, 0.89527229,
       0.8705366 , 0.84520247, 0.82086575, 0.7935368 , 0.76999801,
       0.73947736, 0.71913026, 0.69259924, 0.67225214, 0.64991023,
       0.63056054, 0.61919011, 0.60243367, 0.5828845 , 0.56732496,
       0.54578097, 0.52663076, 0.51326551, 0.49810493, 0.47955316]
])

Xformer_50F_AP_p15 = np.array([
[1.        , 0.99754601, 0.9599182 , 0.90797546, 0.8601227 ,
       0.81758691, 0.78527607, 0.75623722, 0.72392638, 0.70306748,
       0.68425358, 0.67157464, 0.66421268, 0.64785276, 0.6404908 ,
       0.63435583, 0.62290389, 0.61554192, 0.61145194, 0.599591  ,
       0.58404908, 0.57505112, 0.56809816, 0.5591002 , 0.55296524,
       0.55869121, 0.54396728, 0.5394683 , 0.53087935, 0.52638037,
       0.5190184 , 0.50429448, 0.5006135 , 0.49161554, 0.49202454,
       0.48302658, 0.4797546 , 0.46789366, 0.44989775, 0.43640082,
       0.43108384, 0.41840491, 0.41349693, 0.40531697, 0.40245399,
       0.39672802, 0.38445808, 0.38282209, 0.36973415, 0.36523517],
[1.        , 1.        , 0.99878861, 0.99454876, 0.98425197,
       0.97062386, 0.95245306, 0.93670503, 0.91853422, 0.90096911,
       0.88310115, 0.86099334, 0.84342823, 0.82980012, 0.81465778,
       0.80012114, 0.78891581, 0.76771654, 0.74984858, 0.73046638,
       0.71986675, 0.70018171, 0.68897638, 0.68322229, 0.66868565,
       0.65838886, 0.64415506, 0.62992126, 0.61508177, 0.60660206,
       0.58661417, 0.57026045, 0.55844942, 0.54845548, 0.53876439,
       0.53028468, 0.52059358, 0.51393095, 0.50090854, 0.48940036,
       0.47728649, 0.47001817, 0.45669291, 0.44579043, 0.43034525,
       0.41520291, 0.39945488, 0.38915809, 0.37734706, 0.36432465],
[1.        , 1.        , 1.        , 1.        , 0.99576015,
       0.98566525, 0.97435897, 0.96022613, 0.94791036, 0.93781547,
       0.92368262, 0.90712699, 0.897234  , 0.88188976, 0.86735312,
       0.85483545, 0.8411064 , 0.82959822, 0.81647486, 0.8035534 ,
       0.79143953, 0.77771048, 0.76256814, 0.75287704, 0.74237836,
       0.73591763, 0.72198667, 0.71290127, 0.70159499, 0.69291339,
       0.67797295, 0.66525338, 0.65313951, 0.64021805, 0.63496871,
       0.62547951, 0.62164345, 0.61175045, 0.60407834, 0.59499293,
       0.58348476, 0.57338986, 0.57056329, 0.55643045, 0.53805774,
       0.52816475, 0.51483949, 0.50898445, 0.50353321, 0.4950535 ],
[1.        , 1.        , 0.9997981 , 0.99838482, 0.98889562,
       0.97072481, 0.95053503, 0.92973955, 0.9065213 , 0.88956188,
       0.87098728, 0.84635574, 0.82495457, 0.80981224, 0.7942661 ,
       0.77771048, 0.76054916, 0.74439733, 0.73228346, 0.71552594,
       0.70321018, 0.68907733, 0.67474258, 0.66505148, 0.64970725,
       0.64183323, 0.63113265, 0.6172017 , 0.6071068 , 0.59236826,
       0.57520695, 0.56551585, 0.55602665, 0.54350898, 0.53018373,
       0.51504139, 0.50090854, 0.49020795, 0.47930547, 0.47122956,
       0.4575005 , 0.44700182, 0.43630123, 0.42681203, 0.42257218,
       0.41570765, 0.40803553, 0.40339188, 0.39733495, 0.39026852],
[1.        , 0.99838482, 0.99919241, 0.99454876, 0.98950131,
       0.97456087, 0.95659196, 0.92671108, 0.88875429, 0.85463356,
       0.81465778, 0.77972946, 0.74520493, 0.71391076, 0.68463557,
       0.65515849, 0.62729659, 0.6071068 , 0.5885322 , 0.57318797,
       0.55986271, 0.54694125, 0.53220271, 0.52210781, 0.51584898,
       0.50757117, 0.49868766, 0.49040985, 0.48334343, 0.47042197,
       0.46537452, 0.45729861, 0.45063598, 0.45003028, 0.44276196,
       0.43448415, 0.43529174, 0.420957  , 0.41348678, 0.40965072,
       0.4017767 , 0.39188371, 0.38764385, 0.38017363, 0.37028064,
       0.36785786, 0.36159903, 0.35271553, 0.34221684, 0.33474662]
])

Xformer_70F_AP_p15 = np.array([

])

Xformer_90F_AP_p15 = np.array([

])

Xformer_110F_AP_p15 = np.array([

])

# =====
#  p20
Xformer_10F_AP_p20 = np.array([
[1.        , 0.96294896, 0.95803403, 0.91077505, 0.85028355,
       0.80567108, 0.78109641, 0.74593573, 0.73005671, 0.6979206 ],
[1.        , 0.99970432, 0.9982259 , 0.99467771, 0.98551153,
       0.9686576 , 0.94618569, 0.92282673, 0.89621526, 0.87670018],
[1.        , 1.        , 1.        , 0.99842302, 0.99349497,
       0.98620146, 0.97122019, 0.95840725, 0.94579144, 0.93356988],
[1.        , 1.        , 0.99980288, 0.98147053, 0.98009068,
       0.96175833, 0.92509363, 0.86240883, 0.84249951, 0.79085354],
[1.        , 1.        , 1.        , 0.99783166, 0.99290361,
       0.96964321, 0.94106052, 0.9024246 , 0.86615415, 0.82199882]
])

Xformer_30F_AP_p20 = np.array([
[1.        , 0.98899804, 0.94459725, 0.89430255, 0.84007859,
       0.80078585, 0.77013752, 0.74341847, 0.71355599, 0.69430255,
       0.68447937, 0.65815324, 0.64007859, 0.62711198, 0.61100196,
       0.59174853, 0.5697446 , 0.56188605, 0.54616896, 0.52259332,
       0.51591356, 0.49587426, 0.48722986, 0.47583497, 0.47151277,
       0.46090373, 0.45108055, 0.45304519, 0.44086444, 0.42986248],
[1.        , 1.        , 0.99880311, 0.99311789, 0.9850389 ,
       0.96409336, 0.94195093, 0.9266906 , 0.91262717, 0.89377618,
       0.87672053, 0.85816876, 0.84141233, 0.82734889, 0.81478157,
       0.79473369, 0.77917415, 0.76032316, 0.74745661, 0.73728306,
       0.71962896, 0.70197487, 0.67923399, 0.66157989, 0.63943746,
       0.62268103, 0.60831837, 0.59186116, 0.58078995, 0.56403351],
[1.        , 1.        , 1.        , 1.        , 0.99640934,
       0.98723319, 0.97386794, 0.9561141 , 0.93895871, 0.92160383,
       0.90085777, 0.88190704, 0.86754438, 0.84440455, 0.83303411,
       0.81348494, 0.78835029, 0.7721923 , 0.76281668, 0.74366647,
       0.73608618, 0.70596449, 0.69938161, 0.68601636, 0.67823658,
       0.67185318, 0.67205266, 0.6513066 , 0.6395372 , 0.62098544],
[1.        , 0.99980052, 0.99980052, 0.99920207, 0.99281867,
       0.97785757, 0.94574107, 0.91362458, 0.88529822, 0.86654698,
       0.83403152, 0.81089168, 0.78595651, 0.76720527, 0.73748255,
       0.71633752, 0.69778576, 0.68162777, 0.66786355, 0.65828845,
       0.64252942, 0.62637143, 0.60781967, 0.59365649, 0.57670058,
       0.556154  , 0.53700379, 0.52962298, 0.5144624 , 0.48972671],
[1.        , 1.        , 0.99920207, 0.99760622, 0.99162178,
       0.97805705, 0.95471773, 0.92200279, 0.89547177, 0.85677239,
       0.83044085, 0.80590465, 0.77318971, 0.74366647, 0.72292041,
       0.69658887, 0.67085577, 0.64791542, 0.62557351, 0.60223419,
       0.57849591, 0.56393377, 0.55376022, 0.53520846, 0.51406344,
       0.49611011, 0.48035109, 0.46359465, 0.44524237, 0.43227608]
])

Xformer_50F_AP_p20 = np.array([
[1.        , 0.99018405, 0.93333333, 0.87361963, 0.81267894,
       0.77259714, 0.73456033, 0.69856851, 0.67075665, 0.65030675,
       0.63558282, 0.61635992, 0.60613497, 0.59263804, 0.58445808,
       0.57096115, 0.56319018, 0.54764826, 0.54274029, 0.53333333,
       0.52188139, 0.50184049, 0.49693252, 0.49570552, 0.49161554,
       0.48916155, 0.4809816 , 0.47648262, 0.47116564, 0.46298569,
       0.45603272, 0.44498978, 0.44130879, 0.43517382, 0.42822086,
       0.42781186, 0.41226994, 0.40204499, 0.38854806, 0.38241309,
       0.37055215, 0.35664622, 0.35582822, 0.35132924, 0.34642127,
       0.3394683 , 0.32638037, 0.32883436, 0.31451943, 0.31615542],
[1.        , 1.        , 0.99818292, 0.99242883, 0.97516657,
       0.96032707, 0.93700787, 0.9203513 , 0.89672925, 0.87219867,
       0.84766808, 0.82646881, 0.80799515, 0.79073289, 0.77983041,
       0.76196245, 0.73985463, 0.71895821, 0.7013931 , 0.67989098,
       0.66717141, 0.65778316, 0.64536644, 0.63264688, 0.62204724,
       0.60781345, 0.58933979, 0.57813446, 0.55905512, 0.54633555,
       0.52907329, 0.51483949, 0.50090854, 0.49061175, 0.48304058,
       0.48061781, 0.47758934, 0.46456693, 0.45245306, 0.44003634,
       0.42943671, 0.42004846, 0.41399152, 0.40308904, 0.38219261,
       0.37250151, 0.35705633, 0.34554815, 0.33767414, 0.32616596],
[1.        , 1.        , 1.        , 0.9997981 , 0.9903089 ,
       0.97799314, 0.9626489 , 0.94770846, 0.93236422, 0.91500101,
       0.90026247, 0.88512013, 0.86755502, 0.85160509, 0.83504946,
       0.82071472, 0.80678377, 0.79668888, 0.78760347, 0.76943267,
       0.75287704, 0.7387442 , 0.72299616, 0.71229558, 0.70280638,
       0.68948112, 0.68079952, 0.66908944, 0.6543509 , 0.64203513,
       0.62689279, 0.6172017 , 0.60387644, 0.59317585, 0.58651322,
       0.57863921, 0.56814052, 0.55945891, 0.55239249, 0.54572986,
       0.53482738, 0.5235211 , 0.51665657, 0.50575409, 0.48980416,
       0.47890168, 0.47082576, 0.46274985, 0.45487583, 0.44558853],
[1.        , 1.        , 0.99919241, 0.99636584, 0.97940642,
       0.95578437, 0.9345851 , 0.91136685, 0.88976378, 0.86614173,
       0.84009691, 0.81526348, 0.79345851, 0.77347062, 0.7567131 ,
       0.73652332, 0.71875631, 0.70704623, 0.69473047, 0.67696346,
       0.66161922, 0.64910155, 0.63759338, 0.62386432, 0.60831819,
       0.5978195 , 0.58732082, 0.57641833, 0.5604684 , 0.54653745,
       0.53361599, 0.52170402, 0.50898445, 0.49828387, 0.4863719 ,
       0.47264284, 0.46254795, 0.4488189 , 0.43569554, 0.42661014,
       0.41308298, 0.40399758, 0.39309509, 0.38703816, 0.37936604,
       0.37250151, 0.36745407, 0.36220472, 0.35958005, 0.35190793],
[1.        , 0.99838482, 0.99838482, 0.99152029, 0.98304058,
       0.96365839, 0.93216233, 0.89824349, 0.84918231, 0.80738946,
       0.7664042 , 0.729255  , 0.69553806, 0.66525338, 0.63658389,
       0.60266505, 0.57682213, 0.55521906, 0.53846154, 0.52109832,
       0.50595599, 0.49767817, 0.49020795, 0.47829598, 0.46577832,
       0.45911569, 0.45305875, 0.44538663, 0.43165758, 0.42883101,
       0.41974561, 0.41409247, 0.40783364, 0.40642035, 0.39773874,
       0.39047042, 0.38219261, 0.37714516, 0.36765597, 0.35695538,
       0.34847567, 0.34463961, 0.33959217, 0.33595801, 0.32626691,
       0.32101757, 0.31718151, 0.30446194, 0.2988088 , 0.29194428]
])

Xformer_70F_AP_p20 = np.array([

])

Xformer_90F_AP_p20 = np.array([

])

Xformer_110F_AP_p20 = np.array([

])





# =====
#  p25
Xformer_10F_AP_p25 = np.array([
[1.        , 0.93534972, 0.93648393, 0.87448015, 0.81058601,
       0.75954631, 0.72627599, 0.70094518, 0.68431002, 0.64650284],
[1.        , 0.99940863, 0.99674749, 0.99083383, 0.97545831,
       0.9512123 , 0.92992312, 0.89858072, 0.87226493, 0.84772324],
[1.        , 1.        , 1.        , 0.9964518 , 0.98896117,
       0.97535975, 0.95722452, 0.94342598, 0.92805046, 0.90952099],
[1.        , 1.        , 0.99802878, 0.96037847, 0.9651094 ,
       0.94007491, 0.88350089, 0.8379657 , 0.80820028, 0.73092844],
[1.        , 1.        , 0.99921151, 0.99448058, 0.9820619 ,
       0.95209935, 0.91602602, 0.87226493, 0.83185492, 0.77666075]
])

Xformer_30F_AP_p25 = np.array([
[1.        , 0.98349705, 0.92141454, 0.85540275, 0.7956778 ,
       0.75717092, 0.71748527, 0.69626719, 0.66011788, 0.63497053,
       0.61571709, 0.59292731, 0.57603143, 0.55992141, 0.54420432,
       0.52966601, 0.50609037, 0.49980354, 0.47937132, 0.46601179,
       0.45343811, 0.43693517, 0.41257367, 0.40353635, 0.41139489,
       0.39803536, 0.38781925, 0.38506876, 0.37053045, 0.3524558 ],
[1.        , 0.99970078, 0.997307  , 0.98982645, 0.97426691,
       0.9470377 , 0.92519449, 0.90634351, 0.88839019, 0.86445242,
       0.84290844, 0.82345901, 0.80760024, 0.78964692, 0.77019749,
       0.74775583, 0.73578695, 0.71214841, 0.70227409, 0.6861161 ,
       0.66666667, 0.6454219 , 0.62716936, 0.60981448, 0.59365649,
       0.57630162, 0.56014363, 0.54787552, 0.53441053, 0.5230401 ],
[1.        , 1.        , 1.        , 0.99920207, 0.99182126,
       0.97905446, 0.95711151, 0.93516856, 0.91262717, 0.89367644,
       0.8673449 , 0.84859366, 0.82824656, 0.8043088 , 0.78755236,
       0.76281668, 0.74207062, 0.72212248, 0.70995412, 0.6951925 ,
       0.68641532, 0.65928586, 0.65270297, 0.64013565, 0.6235787 ,
       0.61899062, 0.61938959, 0.60363056, 0.58866946, 0.5679234 ],
[1.        , 0.99980052, 0.99840415, 0.99640934, 0.98104927,
       0.9583084 , 0.92200279, 0.89108318, 0.85417913, 0.834231  ,
       0.80151606, 0.77697985, 0.75064831, 0.73030122, 0.7015759 ,
       0.6748454 , 0.66008378, 0.64332735, 0.62696988, 0.61260722,
       0.60043886, 0.58308398, 0.56353481, 0.55096748, 0.53361261,
       0.50987433, 0.49251945, 0.48314383, 0.46000399, 0.43726312],
[1.        , 1.        , 0.99900259, 0.99620985, 0.98523838,
       0.96209854, 0.92698983, 0.88709356, 0.8513864 , 0.8106922 ,
       0.77837622, 0.75643327, 0.72132456, 0.68641532, 0.6652703 ,
       0.63594654, 0.61799322, 0.59505286, 0.57690006, 0.55136645,
       0.5262318 , 0.51665669, 0.50089767, 0.48573708, 0.46459206,
       0.44225015, 0.42848594, 0.40654299, 0.39297826, 0.37941352]
])

Xformer_50F_AP_p25 = np.array([
[1.        , 0.97750511, 0.90224949, 0.82985685, 0.76400818,
       0.71656442, 0.6805726 , 0.6400818 , 0.62167689, 0.58895706,
       0.57505112, 0.56319018, 0.54560327, 0.52760736, 0.52147239,
       0.50224949, 0.49079755, 0.47770961, 0.47607362, 0.46462168,
       0.44498978, 0.4400818 , 0.42985685, 0.42453988, 0.42617587,
       0.42413088, 0.4204499 , 0.41308793, 0.40286299, 0.40122699,
       0.39468303, 0.38977505, 0.38364008, 0.37464213, 0.36768916,
       0.36646217, 0.35746421, 0.34437628, 0.33742331, 0.31820041,
       0.30593047, 0.29734151, 0.29897751, 0.29488753, 0.29366053,
       0.27730061, 0.27525562, 0.27157464, 0.25848671, 0.25480573],
[1.        , 0.99939431, 0.99636584, 0.98606905, 0.96850394,
       0.9436705 , 0.92004846, 0.89309509, 0.86129618, 0.83403998,
       0.80860085, 0.78346457, 0.76499091, 0.74833434, 0.73410055,
       0.71229558, 0.69018776, 0.67141127, 0.65233192, 0.63446396,
       0.62053301, 0.61175045, 0.59630527, 0.58237432, 0.56390067,
       0.5511811 , 0.53331314, 0.51514234, 0.49909146, 0.48546336,
       0.46941248, 0.45850999, 0.4488189 , 0.43852211, 0.43428225,
       0.424894  , 0.420957  , 0.4158086 , 0.40127196, 0.39067232,
       0.38037553, 0.37674137, 0.37007874, 0.36038764, 0.34615385,
       0.33464567, 0.31859479, 0.30466384, 0.29497274, 0.28316172],
[1.        , 1.        , 1.        , 0.99818292, 0.98445387,
       0.96608116, 0.94811226, 0.93014335, 0.91278013, 0.89359984,
       0.87502524, 0.85241268, 0.83444377, 0.81748435, 0.80173632,
       0.78679588, 0.766808  , 0.75853018, 0.74358974, 0.72602463,
       0.70946901, 0.69331718, 0.67756915, 0.6638401 , 0.65233192,
       0.64142944, 0.62931557, 0.6169998 , 0.60367454, 0.59176257,
       0.57702403, 0.56531395, 0.55320008, 0.54411468, 0.53684636,
       0.52675146, 0.51504139, 0.50777307, 0.50312942, 0.49808197,
       0.48536241, 0.47526751, 0.4675954 , 0.45588532, 0.44538663,
       0.43044619, 0.42418736, 0.41045831, 0.40318999, 0.39511407],
[1.        , 0.9995962 , 0.99899051, 0.9909146 , 0.96648496,
       0.94124773, 0.91701999, 0.88915809, 0.86694932, 0.83565516,
       0.80496669, 0.77831617, 0.75933778, 0.73995558, 0.719362  ,
       0.69695134, 0.67999192, 0.66828185, 0.65354331, 0.63658389,
       0.62083586, 0.60024228, 0.58752271, 0.57702403, 0.55925702,
       0.54734504, 0.53644256, 0.5229154 , 0.50858066, 0.49343832,
       0.48293963, 0.47789219, 0.46941248, 0.45628912, 0.44356955,
       0.43105189, 0.42136079, 0.40944882, 0.39612356, 0.38582677,
       0.37270341, 0.36240662, 0.35816677, 0.35029275, 0.34221684,
       0.33939027, 0.33111246, 0.32525742, 0.32243085, 0.31637391],
[1.        , 0.99757723, 0.99656774, 0.98788613, 0.97334949,
       0.94548758, 0.90329093, 0.85725823, 0.80274581, 0.76135675,
       0.71633354, 0.67615587, 0.64142944, 0.60831819, 0.57278417,
       0.54411468, 0.5231173 , 0.50676358, 0.48495861, 0.47122956,
       0.45931759, 0.44639612, 0.44013729, 0.42903291, 0.41611145,
       0.41005451, 0.40076721, 0.39672925, 0.38441349, 0.38138502,
       0.37452049, 0.36765597, 0.36099334, 0.35675348, 0.34928326,
       0.34241874, 0.33575611, 0.32586311, 0.32061377, 0.31516253,
       0.30506764, 0.30143347, 0.29113668, 0.2897234 , 0.28366646,
       0.27660004, 0.27013931, 0.26287099, 0.25842923, 0.25176661]
])

Xformer_70F_AP_p25 = np.array([

])

Xformer_90F_AP_p25 = np.array([

])

Xformer_110F_AP_p25 = np.array([

])



# =====
#  p30
Xformer_10F_AP_p30 = np.array([
[1.        , 0.8899811 , 0.9047259 , 0.83213611, 0.76294896,
       0.70964083, 0.67410208, 0.65406427, 0.63289225, 0.59697543],
[1.        , 0.99881727, 0.99526907, 0.98314607, 0.96067416,
       0.93287995, 0.90567711, 0.87226493, 0.83855707, 0.8083974 ],
[1.        , 1.        , 0.9982259 , 0.99211512, 0.98383599,
       0.96077272, 0.93830081, 0.92095407, 0.90281884, 0.87896708],
[1.        , 1.        , 0.99349497, 0.91701163, 0.94657993,
       0.91326631, 0.82948945, 0.8101715 , 0.76503055, 0.66942637],
[1.        , 0.99980288, 0.99862015, 0.98442736, 0.96727774,
       0.9292332 , 0.88251528, 0.8344175 , 0.78395427, 0.72126947]
])

Xformer_30F_AP_p30 = np.array([
[1.        , 0.96738703, 0.89430255, 0.81532417, 0.74381139,
       0.70884086, 0.66915521, 0.63064833, 0.59882122, 0.57917485,
       0.54891945, 0.53123772, 0.51316306, 0.49115914, 0.47819253,
       0.46404715, 0.44793713, 0.43104126, 0.41139489, 0.40353635,
       0.3870334 , 0.37878193, 0.35442043, 0.35166994, 0.34145383,
       0.34302554, 0.33438114, 0.32495088, 0.31041257, 0.29901768],
[1.        , 0.99940156, 0.997307  , 0.98414123, 0.96229803,
       0.93147816, 0.90544584, 0.88420108, 0.85397965, 0.83273489,
       0.80909635, 0.7893477 , 0.76840215, 0.74506284, 0.72052663,
       0.70317175, 0.67923399, 0.66187911, 0.64512268, 0.62687014,
       0.60502693, 0.59126272, 0.57121484, 0.55715141, 0.53889886,
       0.52663076, 0.51585877, 0.49670856, 0.4850389 , 0.47307002],
[1.        , 1.        , 0.99980052, 0.99581089, 0.98344305,
       0.96269699, 0.93337323, 0.90524636, 0.88270497, 0.85517654,
       0.82625175, 0.80829842, 0.78655496, 0.75304209, 0.73628566,
       0.71095153, 0.69279872, 0.67145422, 0.65828845, 0.64252942,
       0.63375224, 0.60781967, 0.5978456 , 0.57909435, 0.56712547,
       0.5647317 , 0.56333533, 0.550768  , 0.53321364, 0.51147018],
[1.        , 0.99980052, 0.99640934, 0.99202075, 0.96748454,
       0.93277479, 0.89926192, 0.86016357, 0.82086575, 0.79732695,
       0.76381408, 0.73568721, 0.70975464, 0.68561739, 0.65389986,
       0.63534809, 0.61579892, 0.5978456 , 0.58108917, 0.56433273,
       0.55316178, 0.53780172, 0.51944943, 0.50329144, 0.48833034,
       0.46120088, 0.44424496, 0.43107919, 0.40813884, 0.38799122],
[1.        , 1.        , 0.99840415, 0.99281867, 0.97366846,
       0.93756234, 0.89327748, 0.84480351, 0.8021145 , 0.75423898,
       0.72591263, 0.69579094, 0.66487133, 0.63494913, 0.61160981,
       0.57929384, 0.56592859, 0.5443846 , 0.52782765, 0.50628366,
       0.48174746, 0.46598843, 0.45062837, 0.43127868, 0.40694195,
       0.39078396, 0.37143427, 0.35846798, 0.34370636, 0.33014163]
])

Xformer_50F_AP_p30 = np.array([
[1.        , 0.95623722, 0.85603272, 0.78404908, 0.70633947,
       0.65194274, 0.61717791, 0.58200409, 0.55705521, 0.53047035,
       0.51533742, 0.49815951, 0.47525562, 0.46339468, 0.45480573,
       0.44294479, 0.43353783, 0.41758691, 0.40981595, 0.399591  ,
       0.3807771 , 0.36973415, 0.35623722, 0.35582822, 0.3603272 ,
       0.35132924, 0.35378323, 0.34233129, 0.3398773 , 0.33496933,
       0.33456033, 0.33006135, 0.32147239, 0.31533742, 0.31165644,
       0.30429448, 0.29611452, 0.28220859, 0.27198364, 0.26380368,
       0.24744376, 0.24130879, 0.24621677, 0.24294479, 0.23803681,
       0.22781186, 0.23108384, 0.21881391, 0.21267894, 0.20327198],
[1.        , 0.99939431, 0.99182314, 0.97698365, 0.9533616 ,
       0.92428831, 0.8924894 , 0.85614779, 0.82132041, 0.78921866,
       0.76559661, 0.73500909, 0.71259843, 0.69412477, 0.67504543,
       0.65505754, 0.63567535, 0.61962447, 0.60024228, 0.58600848,
       0.56844337, 0.55935796, 0.5420957 , 0.52453059, 0.51302241,
       0.49303452, 0.47607511, 0.45517868, 0.43761357, 0.42973955,
       0.42065415, 0.40793459, 0.3924894 , 0.38370684, 0.3788613 ,
       0.37492429, 0.36977589, 0.36190188, 0.35735918, 0.34978801,
       0.34433677, 0.3361599 , 0.32646881, 0.31496063, 0.30587523,
       0.29497274, 0.27922471, 0.26862508, 0.25227135, 0.24621442],
[1.        , 1.        , 1.        , 0.99252978, 0.97274379,
       0.95235211, 0.93034525, 0.90773269, 0.88673531, 0.86472845,
       0.83666465, 0.81445589, 0.79507369, 0.77629719, 0.76216434,
       0.74056128, 0.72178478, 0.7106804 , 0.69109631, 0.67373309,
       0.65818696, 0.64324652, 0.62870987, 0.61356753, 0.59741571,
       0.58671512, 0.5794468 , 0.56531395, 0.54956592, 0.53906723,
       0.52715526, 0.51806986, 0.50211993, 0.49222693, 0.48778518,
       0.47264284, 0.46618211, 0.46113467, 0.4583081 , 0.45083788,
       0.43448415, 0.42620634, 0.4205532 , 0.41025641, 0.39733495,
       0.38824955, 0.38037553, 0.36624268, 0.35453261, 0.34948516],
[1.        , 0.99939431, 0.99798102, 0.98182919, 0.95275591,
       0.92186554, 0.89561882, 0.8691702 , 0.83040581, 0.79608318,
       0.76781748, 0.74258025, 0.72158288, 0.70159499, 0.67878054,
       0.65737937, 0.64102564, 0.62547951, 0.6071068 , 0.59236826,
       0.57238038, 0.55643045, 0.54088431, 0.52634767, 0.51665657,
       0.50151423, 0.48516051, 0.46921058, 0.4579043 , 0.45204926,
       0.44094488, 0.43529174, 0.42196648, 0.41025641, 0.39794064,
       0.38764385, 0.38138502, 0.37189582, 0.35877246, 0.34403392,
       0.33292954, 0.3268726 , 0.32020997, 0.31516253, 0.30930749,
       0.30708661, 0.29739552, 0.29295377, 0.28730063, 0.27942661],
[1.        , 0.99717343, 0.99394306, 0.9816273 , 0.95760145,
       0.9156067 , 0.86432465, 0.81082172, 0.75388653, 0.70159499,
       0.66222491, 0.61578841, 0.57702403, 0.54896023, 0.52069453,
       0.4950535 , 0.47345043, 0.45447204, 0.43347466, 0.41994751,
       0.40581466, 0.39915203, 0.39329699, 0.38199071, 0.37149203,
       0.35877246, 0.35110034, 0.34786998, 0.34201494, 0.33151625,
       0.32626691, 0.32182516, 0.31637391, 0.30930749, 0.2988088 ,
       0.29436705, 0.28790632, 0.28447406, 0.27660004, 0.26852413,
       0.26670705, 0.25661215, 0.2525742 , 0.24914193, 0.24086412,
       0.23844135, 0.22915405, 0.22148193, 0.22128003, 0.21259843]
])

Xformer_70F_AP_p30 = np.array([

])

Xformer_90F_AP_p30 = np.array([

])

Xformer_110F_AP_p30 = np.array([

])



# =====
#  p35
Xformer_10F_AP_p35 = np.array([
[1.        , 0.84234405, 0.8657845 , 0.78298677, 0.70850662,
       0.64385633, 0.61928166, 0.59206049, 0.57277883, 0.53459357],
[1.        , 0.99793022, 0.99083383, 0.97102306, 0.94056771,
       0.9145476 , 0.87699586, 0.83855707, 0.80011827, 0.75872265],
[1.        , 1.        , 0.99724029, 0.98738419, 0.96786911,
       0.94145476, 0.91504041, 0.89552533, 0.86891386, 0.84249951],
[1.        , 0.99921151, 0.98068204, 0.85373546, 0.92095407,
       0.87758723, 0.7654248 , 0.77370392, 0.71515868, 0.60654445],
[1.        , 0.99960576, 0.9964518 , 0.96215257, 0.9471713 ,
       0.89749655, 0.8379657 , 0.78769959, 0.73191405, 0.66903213]
])

Xformer_30F_AP_p35 = np.array([
[1.        , 0.9524558 , 0.84872299, 0.75717092, 0.69430255,
       0.65265226, 0.60707269, 0.56345776, 0.53948919, 0.52062868,
       0.48369352, 0.46444008, 0.45225933, 0.42357564, 0.41060904,
       0.4       , 0.38821218, 0.37367387, 0.35874263, 0.33752456,
       0.32455796, 0.31277014, 0.29194499, 0.2891945 , 0.28644401,
       0.28015717, 0.27504912, 0.26719057, 0.25343811, 0.24833006],
[1.        , 0.99880311, 0.99162178, 0.97067624, 0.94045482,
       0.90394973, 0.87971275, 0.85278276, 0.81897068, 0.79024536,
       0.76959904, 0.74955117, 0.72621185, 0.69449431, 0.673848  ,
       0.64422501, 0.62956314, 0.60742071, 0.5882705 , 0.57091562,
       0.54727708, 0.53500898, 0.52244165, 0.49940156, 0.48384201,
       0.47396768, 0.46080192, 0.4374626 , 0.42459605, 0.4171155 ],
[1.        , 1.        , 0.99780571, 0.9882306 , 0.97047676,
       0.93656493, 0.90065829, 0.87073609, 0.84101337, 0.80650309,
       0.77458608, 0.75822861, 0.73229603, 0.69439457, 0.67883503,
       0.65629364, 0.64153202, 0.61539996, 0.60223419, 0.58029124,
       0.57729902, 0.54617993, 0.53680431, 0.51785358, 0.51286655,
       0.50668263, 0.49830441, 0.49231997, 0.47197287, 0.45202474],
[1.        , 0.99960104, 0.99241971, 0.98304409, 0.94594055,
       0.90365051, 0.86614802, 0.82505486, 0.78017155, 0.76142031,
       0.716537  , 0.69279872, 0.66327548, 0.63913824, 0.6128067 ,
       0.59026531, 0.57131458, 0.54997008, 0.53421105, 0.51665669,
       0.50149611, 0.4845402 , 0.46997806, 0.45860762, 0.43965689,
       0.41232795, 0.39776581, 0.38140834, 0.36205865, 0.34151207],
[1.        , 0.99960104, 0.99720726, 0.98384201, 0.95032914,
       0.9048474 , 0.84939158, 0.79194095, 0.74665869, 0.7015759 ,
       0.66566926, 0.64352683, 0.60462797, 0.57251147, 0.55575504,
       0.52702972, 0.51166966, 0.49172152, 0.47356872, 0.45282266,
       0.43327349, 0.41851187, 0.40055855, 0.37801716, 0.35926591,
       0.33851985, 0.3229603 , 0.3079992 , 0.2952324 , 0.28166766],
])

Xformer_50F_AP_p35 = np.array([
[1.        , 0.92965235, 0.800409  , 0.72106339, 0.64867076,
       0.60122699, 0.56441718, 0.52392638, 0.49366053, 0.46830266,
       0.45398773, 0.43108384, 0.40940695, 0.39836401, 0.38282209,
       0.3803681 , 0.36809816, 0.35214724, 0.34723926, 0.33006135,
       0.31779141, 0.30797546, 0.29693252, 0.3006135 , 0.29693252,
       0.28916155, 0.29570552, 0.28425358, 0.28588957, 0.28343558,
       0.2801636 , 0.26748466, 0.26216769, 0.25889571, 0.25725971,
       0.25357873, 0.24130879, 0.23067485, 0.2196319 , 0.21635992,
       0.20981595, 0.19795501, 0.19631902, 0.19345603, 0.18773006,
       0.1807771 , 0.1795501 , 0.16400818, 0.16196319, 0.16196319],
[1.        , 0.99757723, 0.98879467, 0.96577832, 0.93397941,
       0.89612356, 0.85190793, 0.81405209, 0.76892792, 0.73440339,
       0.70684434, 0.68503937, 0.65566323, 0.63476681, 0.60902483,
       0.59357965, 0.58025439, 0.5654149 , 0.54482132, 0.53089037,
       0.51786796, 0.50696548, 0.48849182, 0.46971532, 0.45517868,
       0.43337371, 0.41671714, 0.40187765, 0.39036947, 0.37916414,
       0.36674743, 0.35584494, 0.34494246, 0.33313144, 0.33192005,
       0.32949727, 0.3225318 , 0.32162326, 0.3134464 , 0.30496669,
       0.30012114, 0.29315566, 0.28407026, 0.27195639, 0.26347668,
       0.2519685 , 0.24015748, 0.22955784, 0.22168383, 0.21290127],
[1.        , 1.        , 0.99899051, 0.98304058, 0.95659196,
       0.93175853, 0.90894407, 0.87744801, 0.8501918 , 0.8227337 ,
       0.7942661 , 0.77286493, 0.74984858, 0.72824551, 0.70563295,
       0.68059762, 0.66202302, 0.65515849, 0.63416111, 0.61599031,
       0.59681001, 0.58974359, 0.57116899, 0.55602665, 0.54411468,
       0.52957803, 0.52089643, 0.51080153, 0.49464971, 0.48293963,
       0.47466182, 0.46436503, 0.45467393, 0.44579043, 0.43488795,
       0.42580254, 0.41974561, 0.41590955, 0.40682415, 0.39915203,
       0.38865334, 0.37835655, 0.37007874, 0.35958005, 0.3549364 ,
       0.3454472 , 0.33171815, 0.31879669, 0.31314355, 0.30163537],
[1.        , 0.99939431, 0.99656774, 0.96850394, 0.93519079,
       0.90329093, 0.87199677, 0.83565516, 0.79143953, 0.75651121,
       0.73066828, 0.70644054, 0.681809  , 0.65717747, 0.63698768,
       0.61841308, 0.5982233 , 0.58126388, 0.5608722 , 0.5416919 ,
       0.52554008, 0.50858066, 0.49202504, 0.47728649, 0.46416313,
       0.45023218, 0.43448415, 0.42257218, 0.41187159, 0.40904502,
       0.39955582, 0.38481728, 0.37613568, 0.36705027, 0.35594589,
       0.34766808, 0.34060166, 0.33010297, 0.31960428, 0.308298  ,
       0.30102968, 0.29275187, 0.28851201, 0.28104179, 0.2802342 ,
       0.27397537, 0.26791843, 0.26287099, 0.25600646, 0.24793055],
[1.        , 0.99596204, 0.99131839, 0.96991722, 0.93559459,
       0.8782556 , 0.81667676, 0.75550172, 0.69089441, 0.63880476,
       0.59479104, 0.5509792 , 0.51827175, 0.49586109, 0.46517262,
       0.44215627, 0.42459116, 0.40480517, 0.3830002 , 0.36906925,
       0.3555421 , 0.34665859, 0.34161114, 0.33373713, 0.32364224,
       0.31253786, 0.30607712, 0.30284676, 0.29073289, 0.28750252,
       0.2808399 , 0.27336967, 0.26832223, 0.26488997, 0.25741975,
       0.24914193, 0.24550777, 0.24126792, 0.23642237, 0.23157682,
       0.22673127, 0.21946295, 0.21643448, 0.21057945, 0.20411872,
       0.1960428 , 0.19422572, 0.18897638, 0.18372703, 0.18150616]
])

Xformer_70F_AP_p35 = np.array([

])

Xformer_90F_AP_p35 = np.array([

])

Xformer_110F_AP_p35 = np.array([

])



# =====
#  p40
Xformer_10F_AP_p40 = np.array([
[1.        , 0.78071834, 0.81587902, 0.7194707 , 0.64499055,
       0.57882798, 0.5557656 , 0.531569  , 0.50661626, 0.47523629],
[1.        , 0.9964518 , 0.98373743, 0.95830869, 0.92075695,
       0.88557067, 0.84506209, 0.80070964, 0.75310467, 0.70609107],
[1.        , 0.99940863, 0.99349497, 0.97733097, 0.94401735,
       0.91543465, 0.88547211, 0.859452  , 0.83284053, 0.79578159],
[1.        , 0.99901439, 0.95505618, 0.7717327 , 0.89315987,
       0.83422038, 0.68716736, 0.72974571, 0.65543071, 0.53518628],
[1.        , 0.99901439, 0.98955253, 0.9203627 , 0.91819436,
       0.86516854, 0.78750246, 0.73960181, 0.68046521, 0.60831855]
])

Xformer_30F_AP_p40 = np.array([
[1.        , 0.92023576, 0.79842829, 0.6935167 , 0.63379175,
       0.58113949, 0.53870334, 0.49273084, 0.4675835 , 0.44872299,
       0.41886051, 0.39371316, 0.38349705, 0.356778  , 0.34184676,
       0.3280943 , 0.32691552, 0.3108055 , 0.28644401, 0.26954813,
       0.26286837, 0.24636542, 0.24165029, 0.23693517, 0.23614931,
       0.23182711, 0.22632613, 0.21493124, 0.19842829, 0.19842829],
[1.        , 0.99790545, 0.98324357, 0.95541592, 0.91322561,
       0.87761819, 0.84679832, 0.80789946, 0.76840215, 0.73488929,
       0.71304608, 0.69210054, 0.66906044, 0.63494913, 0.6059246 ,
       0.58587672, 0.57390784, 0.55176541, 0.52603232, 0.51196888,
       0.48952723, 0.47516457, 0.45810892, 0.44225015, 0.43327349,
       0.41950928, 0.40095751, 0.3845003 , 0.37672053, 0.3641532 ],
[1.        , 0.99820467, 0.99341712, 0.97546379, 0.9401556 ,
       0.90125673, 0.85577499, 0.82365849, 0.78735288, 0.75124676,
       0.71853182, 0.7037702 , 0.67604229, 0.63355276, 0.61859166,
       0.59844405, 0.58467983, 0.55455815, 0.54498304, 0.52343906,
       0.51725514, 0.4845402 , 0.47536405, 0.46359465, 0.44823459,
       0.4460403 , 0.44145222, 0.42689009, 0.41192898, 0.39477359],
[1.        , 0.99920207, 0.98523838, 0.96449232, 0.92040694,
       0.87193297, 0.82405745, 0.78236585, 0.72930381, 0.7155396 ,
       0.66546978, 0.64332735, 0.61041293, 0.58667465, 0.56074207,
       0.53919808, 0.52144424, 0.50229404, 0.48075005, 0.4651905 ,
       0.44723718, 0.43127868, 0.42050668, 0.4053461 , 0.38858967,
       0.36724516, 0.3496908 , 0.33632555, 0.31538001, 0.29543188],
[1.        , 0.99880311, 0.99381608, 0.96868143, 0.91821265,
       0.8577698 , 0.7925394 , 0.72950329, 0.69399561, 0.64432476,
       0.61021345, 0.57889487, 0.54498304, 0.51625773, 0.49790545,
       0.47516457, 0.45840814, 0.44045482, 0.42309994, 0.39836425,
       0.37941352, 0.36405346, 0.3486934 , 0.32934371, 0.30999402,
       0.29363654, 0.27608219, 0.25972472, 0.24975065, 0.2373828 ]
])

Xformer_50F_AP_p40 = np.array([
[1.        , 0.89366053, 0.74928425, 0.65276074, 0.58282209,
       0.54151329, 0.49815951, 0.45766871, 0.43271984, 0.40163599,
       0.38241309, 0.3599182 , 0.34274029, 0.33456033, 0.32760736,
       0.31165644, 0.3006135 , 0.28466258, 0.27484663, 0.26748466,
       0.25235174, 0.24785276, 0.24417178, 0.23844581, 0.22985685,
       0.22535787, 0.22944785, 0.23517382, 0.23517382, 0.22740286,
       0.2200409 , 0.20858896, 0.21104294, 0.21022495, 0.21063395,
       0.20817996, 0.20286299, 0.18854806, 0.1795501 , 0.17341513,
       0.16728016, 0.15541922, 0.15746421, 0.15378323, 0.15132924,
       0.14642127, 0.13701431, 0.13047035, 0.1206544 , 0.12638037],
[1.        , 0.99727438, 0.98334343, 0.95154452, 0.91338583,
       0.86432465, 0.81102362, 0.7519685 , 0.7053301 , 0.67413689,
       0.65021199, 0.6217444 , 0.59479104, 0.56965475, 0.55360388,
       0.53603876, 0.51968504, 0.50181708, 0.49061175, 0.47516657,
       0.46002423, 0.45275591, 0.43519079, 0.41066021, 0.39612356,
       0.38067838, 0.36947305, 0.35523925, 0.34342823, 0.32980012,
       0.31889764, 0.30890369, 0.2986069 , 0.29709267, 0.28437311,
       0.28195033, 0.28346457, 0.27892187, 0.27437916, 0.26892792,
       0.26529376, 0.25590551, 0.24712296, 0.23864325, 0.2286493 ,
       0.21865536, 0.20866142, 0.19806178, 0.19351908, 0.1826166 ],
[1.        , 1.        , 0.99576015, 0.97112861, 0.93842116,
       0.90995356, 0.87785181, 0.83767414, 0.80759136, 0.77387442,
       0.74661821, 0.72319806, 0.69230769, 0.66727236, 0.64546739,
       0.62366243, 0.59983848, 0.59681001, 0.57278417, 0.55219059,
       0.53644256, 0.53139511, 0.51322431, 0.49666869, 0.48516051,
       0.47385423, 0.45951948, 0.45305875, 0.43731072, 0.42438926,
       0.4203513 , 0.41409247, 0.39975772, 0.39067232, 0.3830002 ,
       0.37492429, 0.36644458, 0.3640218 , 0.35170604, 0.34524531,
       0.33333333, 0.3270745 , 0.32444983, 0.31637391, 0.30526953,
       0.29981829, 0.28548355, 0.27478296, 0.26751464, 0.25762164],
[1.        , 0.99939431, 0.99252978, 0.95376539, 0.91136685,
       0.8782556 , 0.83747224, 0.79345851, 0.75186756, 0.71815062,
       0.68766404, 0.65919645, 0.63436301, 0.61376943, 0.59458914,
       0.57217848, 0.55400767, 0.53038562, 0.51080153, 0.4956592 ,
       0.47869978, 0.46133656, 0.44700182, 0.4296386 , 0.41651524,
       0.40096911, 0.39006663, 0.37593378, 0.37149203, 0.36381991,
       0.35311932, 0.34403392, 0.33272764, 0.32444983, 0.31677771,
       0.30688472, 0.29638603, 0.29234807, 0.28407026, 0.27336967,
       0.26670705, 0.25741975, 0.25499697, 0.24530588, 0.24530588,
       0.24146982, 0.23521098, 0.22834646, 0.22168383, 0.21704018],
[1.        , 0.99414496, 0.98505956, 0.95558248, 0.90046437,
       0.83060771, 0.75550172, 0.68726025, 0.62325863, 0.57177468,
       0.53422168, 0.49202504, 0.46274985, 0.43771452, 0.41429437,
       0.38643247, 0.36826166, 0.35009085, 0.33010297, 0.31879669,
       0.3087018 , 0.2988088 , 0.29234807, 0.28608924, 0.280638  ,
       0.26933172, 0.26690894, 0.25499697, 0.24712296, 0.24490208,
       0.23803755, 0.23056733, 0.22753887, 0.22511609, 0.22087624,
       0.2150212 , 0.21219463, 0.2057339 , 0.19765799, 0.18796689,
       0.1869574 , 0.18090046, 0.17464163, 0.16898849, 0.16696951,
       0.16131637, 0.15626893, 0.15364426, 0.15445185, 0.14778922]
])

Xformer_70F_AP_p40 = np.array([

])

Xformer_90F_AP_p40 = np.array([

])

Xformer_110F_AP_p40 = np.array([

])


# =====
#  p45
Xformer_10F_AP_p45 = np.array([
[1.        , 0.71871456, 0.75387524, 0.65897921, 0.58336484,
       0.51190926, 0.48695652, 0.46351607, 0.43062382, 0.40567108],
[1.        , 0.99467771, 0.97575399, 0.9373152 , 0.89089296,
       0.8500887 , 0.80751035, 0.75458309, 0.69662921, 0.64340627],
[1.        , 0.99802878, 0.98738419, 0.96116696, 0.91366056,
       0.88113542, 0.84841317, 0.81371969, 0.78040607, 0.73802484],
[1.        , 0.99743741, 0.91129509, 0.6777055 , 0.86221171,
       0.77587226, 0.59767396, 0.68598462, 0.59846245, 0.46619357],
[1.        , 0.99842302, 0.9749655 , 0.85984624, 0.88054406,
       0.81943623, 0.72600039, 0.67888823, 0.628425  , 0.54307116]
])

Xformer_30F_AP_p45 = np.array([
[1.        , 0.8762279 , 0.73005894, 0.62082515, 0.57053045,
       0.50923379, 0.47111984, 0.42671906, 0.4086444 , 0.38664047,
       0.35717092, 0.33163065, 0.31119843, 0.28762279, 0.27662083,
       0.26483301, 0.26954813, 0.24675835, 0.22200393, 0.21178782,
       0.20943026, 0.19803536, 0.19685658, 0.19017682, 0.18899804,
       0.18899804, 0.17603143, 0.16424361, 0.15952849, 0.15442043],
[1.        , 0.99581089, 0.97396768, 0.93087971, 0.88150808,
       0.84021544, 0.79563136, 0.75104728, 0.71035308, 0.67684022,
       0.65649312, 0.63076002, 0.60203471, 0.57211251, 0.54637941,
       0.52752843, 0.50748055, 0.48324357, 0.4673848 , 0.44763615,
       0.42549372, 0.40783962, 0.39557151, 0.38001197, 0.3764213 ,
       0.35876721, 0.34350688, 0.33512867, 0.32345901, 0.31358468],
[1.        , 0.99640934, 0.98543786, 0.9529224 , 0.90105725,
       0.85737084, 0.80151606, 0.76241771, 0.73089966, 0.68940754,
       0.65409934, 0.63913824, 0.61001396, 0.56732496, 0.55475763,
       0.5272292 , 0.51366447, 0.49132256, 0.48194694, 0.46219828,
       0.45461799, 0.42689009, 0.41352484, 0.40135647, 0.38599641,
       0.37941352, 0.37562338, 0.36923998, 0.35268302, 0.336924  ],
[1.        , 0.99820467, 0.97466587, 0.94514263, 0.887692  ,
       0.82345901, 0.77458608, 0.72890485, 0.67644125, 0.66347497,
       0.6128067 , 0.58328346, 0.55555556, 0.53361261, 0.5090764 ,
       0.48852982, 0.46898065, 0.4470377 , 0.42649112, 0.41053262,
       0.39497307, 0.37582286, 0.36704568, 0.35786954, 0.33632555,
       0.30939557, 0.30261321, 0.29443447, 0.27668063, 0.25413924],
[1.        , 0.99820467, 0.98922801, 0.93875923, 0.87193297,
       0.79712747, 0.72691003, 0.67085577, 0.62876521, 0.58228606,
       0.54498304, 0.5112707 , 0.48015161, 0.45162577, 0.43566727,
       0.41312587, 0.40474766, 0.38160782, 0.36285657, 0.34290844,
       0.31956912, 0.31099142, 0.30021943, 0.27907441, 0.2663076 ,
       0.2459605 , 0.22820666, 0.21663674, 0.20885697, 0.19269898]
])

Xformer_50F_AP_p45 = np.array([
[1.        , 0.84294479, 0.68139059, 0.58323108, 0.51820041,
       0.47648262, 0.42617587, 0.39468303, 0.36114519, 0.34233129,
       0.31329243, 0.29406953, 0.2805726 , 0.2801636 , 0.26380368,
       0.25521472, 0.23149284, 0.22781186, 0.21390593, 0.20531697,
       0.18691207, 0.19304703, 0.18813906, 0.18486708, 0.17586912,
       0.16932515, 0.16932515, 0.17873211, 0.1799591 , 0.17750511,
       0.17096115, 0.15869121, 0.16687117, 0.16728016, 0.1595092 ,
       0.16482618, 0.15501022, 0.14928425, 0.14478528, 0.13865031,
       0.13660532, 0.12351738, 0.12351738, 0.11779141, 0.11697342,
       0.11165644, 0.09815951, 0.09856851, 0.09079755, 0.09570552],
[1.        , 0.99515445, 0.97122956, 0.92459116, 0.87401575,
       0.82010902, 0.74894004, 0.68564506, 0.64324652, 0.60841914,
       0.58449425, 0.5557238 , 0.52907329, 0.50363416, 0.48455482,
       0.47092671, 0.45124167, 0.44609328, 0.43216233, 0.41399152,
       0.39975772, 0.39491217, 0.37522714, 0.35857056, 0.34706239,
       0.33646275, 0.32162326, 0.31223501, 0.29648698, 0.28467595,
       0.27861902, 0.26499091, 0.26044821, 0.25439128, 0.24500303,
       0.2428831 , 0.24591157, 0.24167171, 0.23955179, 0.233192  ,
       0.22622653, 0.22016959, 0.20351302, 0.2007874 , 0.18958207,
       0.18110236, 0.17383404, 0.16747426, 0.15687462, 0.15081769],
[1.        , 0.99858672, 0.98828993, 0.95376539, 0.91177064,
       0.87300626, 0.83444377, 0.78316172, 0.75005047, 0.7191601 ,
       0.68362609, 0.65879265, 0.6262871 , 0.59559863, 0.57177468,
       0.55219059, 0.53502928, 0.53018373, 0.51039774, 0.4859681 ,
       0.47203715, 0.46436503, 0.45023218, 0.43811831, 0.42499495,
       0.41308298, 0.40278619, 0.39370079, 0.37896225, 0.37250151,
       0.3642237 , 0.35937815, 0.34867757, 0.34080355, 0.33575611,
       0.32323844, 0.31294165, 0.30567333, 0.29800121, 0.29557844,
       0.28669493, 0.27983041, 0.27559055, 0.26711084, 0.25479507,
       0.25136281, 0.24207551, 0.22955784, 0.22027054, 0.21683828],
[1.        , 0.99838482, 0.98243489, 0.93337371, 0.88673531,
       0.83928932, 0.79305471, 0.74661821, 0.70644054, 0.67171411,
       0.64223703, 0.61154856, 0.58509994, 0.56410256, 0.54330709,
       0.52796285, 0.49949526, 0.48193014, 0.46214416, 0.44498284,
       0.42741773, 0.41429437, 0.39753685, 0.38037553, 0.37290531,
       0.35412881, 0.34120735, 0.33353523, 0.32768019, 0.32101757,
       0.30971129, 0.30264486, 0.29436705, 0.28285887, 0.2713507 ,
       0.26812033, 0.25762164, 0.25156471, 0.24611347, 0.24025843,
       0.23198062, 0.22350091, 0.21683828, 0.21017565, 0.20956996,
       0.2059358 , 0.20250353, 0.19826368, 0.19119725, 0.18352514],
[1.        , 0.9911165 , 0.97355138, 0.92751868, 0.85725823,
       0.7756915 , 0.68463557, 0.61336564, 0.55219059, 0.50757117,
       0.46961438, 0.43468605, 0.40096911, 0.37956794, 0.35816677,
       0.33454472, 0.31657581, 0.29779931, 0.27962851, 0.27276398,
       0.26529376, 0.25721785, 0.24752675, 0.24207551, 0.23763376,
       0.23097113, 0.22329901, 0.21380981, 0.20795477, 0.20109025,
       0.19866747, 0.19180295, 0.18917828, 0.18594791, 0.18897638,
       0.18170806, 0.17585302, 0.16999798, 0.16434484, 0.15606703,
       0.15424995, 0.14859681, 0.14375126, 0.14334747, 0.13607914,
       0.13183929, 0.12961841, 0.12921462, 0.12497476, 0.12073491]
])

Xformer_70F_AP_p45 = np.array([

])

Xformer_90F_AP_p45 = np.array([

])

Xformer_110F_AP_p45 = np.array([

])




# =====
#  p50
Xformer_10F_AP_p50 = np.array([
[1.        , 0.64688091, 0.67939509, 0.57731569, 0.50586011,
       0.45141777, 0.42230624, 0.39659735, 0.35236295, 0.33950851],
[1.        , 0.99142519, 0.96126552, 0.90952099, 0.85600237,
       0.81135423, 0.75103489, 0.69367238, 0.63483146, 0.57717327],
[1.        , 0.99724029, 0.97240292, 0.92706485, 0.87167357,
       0.83205204, 0.80110388, 0.76049675, 0.71358171, 0.66154149],
[1.        , 0.99428346, 0.84466785, 0.57717327, 0.8200276 ,
       0.70510546, 0.51034891, 0.62586241, 0.5308496 , 0.39759511],
[1.        , 0.9982259 , 0.94007491, 0.78986793, 0.82594126,
       0.7699586 , 0.652671  , 0.6051646 , 0.56317761, 0.48038636]
])

Xformer_30F_AP_p50 = np.array([
[1.        , 0.81925344, 0.64950884, 0.5481336 , 0.48526523,
       0.44636542, 0.40039293, 0.36306483, 0.34931238, 0.32259332,
       0.29862475, 0.27111984, 0.24872299, 0.22907662, 0.21768173,
       0.20707269, 0.20628684, 0.19096267, 0.17445972, 0.16227898,
       0.16267191, 0.15363458, 0.15166994, 0.1481336 , 0.14616896,
       0.14066798, 0.13320236, 0.12416503, 0.12023576, 0.11237721],
[1.        , 0.994614  , 0.95362059, 0.90095751, 0.84051466,
       0.79204069, 0.7432675 , 0.68940754, 0.64871335, 0.61190904,
       0.58049072, 0.56044285, 0.52902454, 0.50598444, 0.48384201,
       0.46259725, 0.44494315, 0.41502095, 0.40095751, 0.3845003 ,
       0.36505087, 0.34889288, 0.331538  , 0.31717534, 0.30939557,
       0.29832436, 0.28815081, 0.28037104, 0.27797726, 0.26391382],
[1.        , 0.99421504, 0.96768402, 0.90524636, 0.85058847,
       0.80650309, 0.73488929, 0.69858368, 0.66068223, 0.61799322,
       0.58308398, 0.57251147, 0.54398564, 0.49690804, 0.48613605,
       0.46159984, 0.4470377 , 0.42309994, 0.41352484, 0.39517255,
       0.384999  , 0.36405346, 0.35567524, 0.33951726, 0.32435667,
       0.32036705, 0.31358468, 0.30939557, 0.29243966, 0.2812687 ],
[1.        , 0.99601037, 0.95751047, 0.91342509, 0.84101337,
       0.77239178, 0.71713545, 0.66606822, 0.615001  , 0.59764612,
       0.55415919, 0.5240375 , 0.50169559, 0.47616198, 0.45481747,
       0.43387193, 0.40873728, 0.38958707, 0.3754239 , 0.35467784,
       0.33632555, 0.32276082, 0.31677638, 0.3016158 , 0.28027129,
       0.26191901, 0.25493716, 0.25074806, 0.23079992, 0.21264712],
[1.        , 0.99720726, 0.97805705, 0.89806503, 0.80251346,
       0.72591263, 0.65689208, 0.604229  , 0.56154   , 0.51845202,
       0.47576302, 0.44284859, 0.41671654, 0.39237981, 0.37482545,
       0.35627369, 0.34410533, 0.32635149, 0.30779972, 0.29124277,
       0.27109515, 0.25792938, 0.2491522 , 0.23079992, 0.21464193,
       0.20047876, 0.18890884, 0.17913425, 0.16935966, 0.15360064]
])

Xformer_50F_AP_p50 = np.array([
[1.        , 0.76728016, 0.60817996, 0.5206544 , 0.44539877,
       0.40408998, 0.3591002 , 0.3202454 , 0.28957055, 0.26993865,
       0.24212679, 0.23599182, 0.22167689, 0.22126789, 0.20368098,
       0.19550102, 0.1807771 , 0.17218814, 0.15828221, 0.14601227,
       0.13783231, 0.14233129, 0.13578732, 0.12801636, 0.12965235,
       0.12310838, 0.12433538, 0.12760736, 0.12474438, 0.12965235,
       0.12556237, 0.12310838, 0.11860941, 0.13210634, 0.12269939,
       0.12106339, 0.11247444, 0.11247444, 0.10674847, 0.10552147,
       0.09734151, 0.09325153, 0.09693252, 0.09366053, 0.08875256,
       0.08384458, 0.07157464, 0.07321063, 0.06175869, 0.06257669],
[1.        , 0.99273168, 0.95215021, 0.88067838, 0.81586917,
       0.74772865, 0.67867959, 0.6211387 , 0.57116899, 0.54088431,
       0.50878256, 0.48970321, 0.46002423, 0.44245912, 0.4254997 ,
       0.40702604, 0.38764385, 0.37613568, 0.36371896, 0.34948516,
       0.3367656 , 0.33040581, 0.32071472, 0.31526348, 0.30133253,
       0.28891581, 0.2758934 , 0.26499091, 0.24984858, 0.24470018,
       0.233192  , 0.22955784, 0.22319806, 0.21865536, 0.21350697,
       0.2098728 , 0.20351302, 0.20109025, 0.20048455, 0.19745609,
       0.18867353, 0.18019382, 0.17050273, 0.16020594, 0.15293761,
       0.14990915, 0.14264082, 0.13749243, 0.12901272, 0.11841308],
[1.        , 0.99697153, 0.97395518, 0.92428831, 0.87502524,
       0.82778114, 0.77750858, 0.72117908, 0.68584696, 0.64405411,
       0.60670301, 0.58489804, 0.54734504, 0.52432869, 0.49828387,
       0.48536241, 0.4579043 , 0.4577024 , 0.43549364, 0.41469816,
       0.40823743, 0.39995962, 0.38582677, 0.37330911, 0.35897436,
       0.34988896, 0.34221684, 0.33414092, 0.32142136, 0.31657581,
       0.30789421, 0.30163537, 0.29578034, 0.28851201, 0.2804361 ,
       0.26630325, 0.26246719, 0.2521704 , 0.24671916, 0.24126792,
       0.23480719, 0.23238441, 0.2247123 , 0.21926105, 0.20674339,
       0.20714718, 0.1962447 , 0.18958207, 0.17928528, 0.17221886],
[1.        , 0.99676963, 0.96466788, 0.90894407, 0.8507975 ,
       0.78921866, 0.73591763, 0.69372098, 0.65293761, 0.61578841,
       0.58166768, 0.55683424, 0.53220271, 0.50837876, 0.49000606,
       0.47001817, 0.44599233, 0.43064809, 0.41409247, 0.39309509,
       0.37815465, 0.35655158, 0.3462548 , 0.33091056, 0.31920048,
       0.30728851, 0.29779931, 0.28568544, 0.27357157, 0.27175449,
       0.26650515, 0.26105391, 0.24894004, 0.23702806, 0.23097113,
       0.22612558, 0.22006865, 0.2146174 , 0.20856047, 0.20371492,
       0.1966485 , 0.18958207, 0.1772663 , 0.18009287, 0.177872  ,
       0.17605492, 0.16878659, 0.16676762, 0.16192207, 0.15505754],
[1.        , 0.98748233, 0.95517868, 0.88713911, 0.79749647,
       0.69553806, 0.61336564, 0.5416919 , 0.4863719 , 0.44033919,
       0.39895013, 0.36886735, 0.34120735, 0.32081567, 0.29820311,
       0.27559055, 0.25984252, 0.24772865, 0.2337977 , 0.23198062,
       0.22047244, 0.21300222, 0.20290733, 0.20008076, 0.19321623,
       0.18392893, 0.17484353, 0.16878659, 0.1683828 , 0.16172017,
       0.16071068, 0.15667272, 0.15465375, 0.15505754, 0.15384615,
       0.1496063 , 0.14556834, 0.13930951, 0.13345447, 0.12638805,
       0.12275389, 0.11588936, 0.11669695, 0.11286089, 0.10700586,
       0.10599637, 0.10155461, 0.10155461, 0.09610337, 0.09590147]
])

Xformer_70F_AP_p50 = np.array([

])

Xformer_90F_AP_p50 = np.array([

])

Xformer_110F_AP_p50 = np.array([

])



# =====
#  p55
Xformer_10F_AP_p55 = np.array([
[1.        , 0.58827977, 0.59810964, 0.49603025, 0.43516068,
       0.3905482 , 0.35538752, 0.32438563, 0.29073724, 0.28279773],
[1.        , 0.98669426, 0.9390893 , 0.87344766, 0.80603193,
       0.74896511, 0.6933767 , 0.62270846, 0.56593732, 0.51064459],
[1.        , 0.99349497, 0.95564755, 0.88350089, 0.8164794 ,
       0.77488665, 0.74177016, 0.69032131, 0.636507  , 0.57677903],
[1.        , 0.98541297, 0.76246797, 0.46402523, 0.76917012,
       0.61856889, 0.42913463, 0.56593732, 0.45870294, 0.33017938],
[1.        , 0.99448058, 0.88014981, 0.70747092, 0.76581904,
       0.70451409, 0.57539917, 0.53991721, 0.49674749, 0.40705697]
])

Xformer_30F_AP_p55 = np.array([
[1.        , 0.72770138, 0.57013752, 0.47426326, 0.41414538,
       0.37721022, 0.33398821, 0.30412574, 0.28447937, 0.26129666,
       0.24165029, 0.21139489, 0.18664047, 0.17367387, 0.16895874,
       0.16070727, 0.1524558 , 0.13831041, 0.12495088, 0.11787819,
       0.11394892, 0.11159136, 0.11434185, 0.10687623, 0.10530452,
       0.09862475, 0.09312377, 0.08094303, 0.08683694, 0.07858546],
[1.        , 0.98593656, 0.92339916, 0.84410533, 0.77648115,
       0.73249551, 0.67354877, 0.62567325, 0.58378217, 0.53291442,
       0.50179533, 0.47845601, 0.45900658, 0.43417115, 0.41232795,
       0.38360263, 0.36594853, 0.34410533, 0.33453022, 0.32315978,
       0.30221424, 0.28575703, 0.27558348, 0.25553561, 0.24925194,
       0.23728306, 0.22501496, 0.22172352, 0.21633752, 0.20586475],
[1.        , 0.98763216, 0.93038101, 0.84260922, 0.7871534 ,
       0.72750848, 0.663076  , 0.6267704 , 0.58547776, 0.54139238,
       0.5154598 , 0.50189507, 0.47097546, 0.41891083, 0.40474766,
       0.38579693, 0.3700379 , 0.35348095, 0.3347297 , 0.32096549,
       0.31857171, 0.29283862, 0.29463395, 0.27668063, 0.26431279,
       0.26032316, 0.25553561, 0.24955117, 0.23518851, 0.22681029],
[1.        , 0.99301815, 0.93496908, 0.8609615 , 0.78416118,
       0.70716138, 0.64791542, 0.59505286, 0.54538201, 0.52383802,
       0.48952723, 0.46259725, 0.43626571, 0.41791343, 0.39437463,
       0.37502494, 0.35328147, 0.33113904, 0.31737483, 0.30261321,
       0.28964692, 0.27049671, 0.26072212, 0.25114702, 0.22700977,
       0.21763415, 0.2096549 , 0.20706164, 0.19070417, 0.17993218],
[1.        , 0.99541193, 0.94853381, 0.83802115, 0.727309  ,
       0.65250349, 0.58148813, 0.52862557, 0.48912827, 0.44005585,
       0.40295232, 0.37682027, 0.35228406, 0.32934371, 0.31498105,
       0.29323758, 0.28067026, 0.26291642, 0.24895272, 0.23399162,
       0.22122482, 0.20845801, 0.19269898, 0.18471973, 0.16975863,
       0.15818871, 0.14981049, 0.14063435, 0.1294634 , 0.12128466]
])

Xformer_50F_AP_p55 = np.array([
[1.        , 0.68548057, 0.51738241, 0.44498978, 0.37014315,
       0.32433538, 0.28220859, 0.25562372, 0.23149284, 0.21145194,
       0.2       , 0.18159509, 0.17096115, 0.16155419, 0.15623722,
       0.1402863 , 0.13210634, 0.12269939, 0.11124744, 0.10143149,
       0.09284254, 0.09325153, 0.08997955, 0.08834356, 0.09325153,
       0.08916155, 0.0801636 , 0.08466258, 0.09038855, 0.08997955,
       0.09161554, 0.08875256, 0.08670757, 0.09897751, 0.09284254,
       0.08629857, 0.08179959, 0.08302658, 0.0793456 , 0.0805726 ,
       0.07443763, 0.06952965, 0.07034765, 0.07198364, 0.06380368,
       0.06216769, 0.05194274, 0.04580777, 0.03844581, 0.04171779],
[1.        , 0.98546336, 0.91520291, 0.81193216, 0.72834646,
       0.66141732, 0.60599637, 0.55027256, 0.49848577, 0.4630527 ,
       0.43064809, 0.41096305, 0.40096911, 0.37583283, 0.35614779,
       0.33494852, 0.31041793, 0.30557238, 0.29709267, 0.28831012,
       0.27771048, 0.27286493, 0.26923077, 0.25832829, 0.25045427,
       0.23985463, 0.23167777, 0.21926105, 0.20654149, 0.19503331,
       0.19261054, 0.1871593 , 0.18473652, 0.17716535, 0.17807389,
       0.16959419, 0.16656572, 0.16626287, 0.1638401 , 0.16414294,
       0.15596608, 0.14688068, 0.13628104, 0.12689279, 0.12083586,
       0.11780739, 0.10932768, 0.10387644, 0.09812235, 0.09539673],
[1.        , 0.99475066, 0.94730466, 0.87744801, 0.81566727,
       0.76054916, 0.70845952, 0.64203513, 0.60266505, 0.55824753,
       0.52251161, 0.51302241, 0.47950737, 0.45608722, 0.42923481,
       0.4114678 , 0.38118312, 0.38643247, 0.36624268, 0.34807188,
       0.3367656 , 0.3274783 , 0.31617202, 0.31132647, 0.30183727,
       0.29032909, 0.280638  , 0.2711488 , 0.26226529, 0.25964062,
       0.25378558, 0.24369069, 0.23420149, 0.23157682, 0.22572178,
       0.21946295, 0.21098324, 0.205532  , 0.19907127, 0.19281244,
       0.18756309, 0.18231375, 0.17423784, 0.17282455, 0.16212397,
       0.1584898 , 0.1498082 , 0.14476075, 0.13729053, 0.12780133],
[1.        , 0.99434686, 0.94185342, 0.86190188, 0.79002625,
       0.72521704, 0.67050273, 0.63072885, 0.58732082, 0.55057541,
       0.51847365, 0.49202504, 0.46820109, 0.45427014, 0.43165758,
       0.41187159, 0.3926913 , 0.37674137, 0.36159903, 0.34403392,
       0.32626691, 0.3087018 , 0.29557844, 0.27983041, 0.26650515,
       0.25923683, 0.25136281, 0.24470018, 0.2333939 , 0.22794266,
       0.22067434, 0.21764587, 0.20633959, 0.1964466 , 0.19220674,
       0.18998587, 0.1865536 , 0.17908338, 0.17565112, 0.1681809 ,
       0.16394105, 0.15707652, 0.1494044 , 0.14799112, 0.14577024,
       0.13910761, 0.13668484, 0.13224308, 0.12517666, 0.11992732],
[1.        , 0.9812235 , 0.92792247, 0.83020392, 0.70967091,
       0.61255805, 0.5328084 , 0.46618211, 0.41550575, 0.36604078,
       0.32222895, 0.2986069 , 0.27720573, 0.26287099, 0.24227741,
       0.22572178, 0.21320412, 0.19866747, 0.19119725, 0.1867555 ,
       0.17645871, 0.17242076, 0.16495054, 0.1592974 , 0.15061579,
       0.14516455, 0.13951141, 0.13486776, 0.1310317 , 0.1306279 ,
       0.12921462, 0.12598425, 0.1219463 , 0.12295578, 0.11932162,
       0.11427418, 0.11326469, 0.10761155, 0.10498688, 0.09832425,
       0.09630527, 0.08822936, 0.08863315, 0.08560468, 0.0837876 ,
       0.08197052, 0.07995154, 0.07409651, 0.07328892, 0.07672118]
])

Xformer_70F_AP_p55 = np.array([

])

Xformer_90F_AP_p55 = np.array([

])

Xformer_110F_AP_p55 = np.array([

])



# =====
#  p60
Xformer_10F_AP_p60 = np.array([
[1.        , 0.52741021, 0.51342155, 0.42192817, 0.36030246,
       0.32514178, 0.28922495, 0.2536862 , 0.22646503, 0.22230624],
[1.        , 0.98018924, 0.90892963, 0.81460674, 0.74423418,
       0.67563572, 0.61383797, 0.54819633, 0.48521585, 0.43465405],
[1.        , 0.98758131, 0.91168934, 0.81884486, 0.7340824 ,
       0.69406663, 0.66883501, 0.60634733, 0.54445102, 0.48373743],
[1.        , 0.96491228, 0.65700769, 0.36605559, 0.69505224,
       0.52887838, 0.33904987, 0.50009856, 0.38517642, 0.27064853],
[1.        , 0.98580721, 0.7967672 , 0.61659767, 0.68440765,
       0.62448255, 0.49753597, 0.46678494, 0.4234181 , 0.33707865]
])

Xformer_30F_AP_p60 = np.array([
[1.        , 0.64125737, 0.48526523, 0.39410609, 0.34145383,
       0.31277014, 0.27033399, 0.24990177, 0.22121807, 0.20078585,
       0.17445972, 0.15363458, 0.13163065, 0.12102161, 0.11669941,
       0.11041257, 0.10058939, 0.08762279, 0.08290766, 0.07858546,
       0.07308448, 0.0762279 , 0.0762279 , 0.06954813, 0.07111984,
       0.06797642, 0.06247544, 0.05500982, 0.05697446, 0.05068762],
[1.        , 0.97666068, 0.87761819, 0.77079593, 0.69479354,
       0.64841412, 0.59575105, 0.54877319, 0.49820467, 0.45272292,
       0.41651706, 0.39856373, 0.38240575, 0.35667265, 0.32854578,
       0.30730102, 0.2866547 , 0.27259126, 0.26301616, 0.25344105,
       0.23758229, 0.22082585, 0.20586475, 0.19628965, 0.1834231 ,
       0.17684022, 0.17324955, 0.168462  , 0.16337522, 0.15170557],
[1.        , 0.97267106, 0.87013764, 0.76481149, 0.69678835,
       0.64552164, 0.57849591, 0.54857371, 0.49750648, 0.45382007,
       0.42369838, 0.41891083, 0.38559745, 0.34370636, 0.32575304,
       0.3048075 , 0.29682825, 0.28086974, 0.27029723, 0.25274287,
       0.25214442, 0.23498903, 0.2278077 , 0.21663674, 0.20766008,
       0.19768602, 0.19628965, 0.19389587, 0.17993218, 0.171155  ],
[1.        , 0.98563734, 0.89646918, 0.79453421, 0.69818472,
       0.62696988, 0.57869539, 0.51805306, 0.46878117, 0.43965689,
       0.41232795, 0.39058448, 0.37402753, 0.35587473, 0.33453022,
       0.30859765, 0.28565729, 0.27129463, 0.25493716, 0.24576102,
       0.23718332, 0.21663674, 0.20925593, 0.19269898, 0.18192699,
       0.17095552, 0.16058249, 0.16317574, 0.15120686, 0.13963694],
[1.        , 0.99122282, 0.89706762, 0.75603431, 0.64033513,
       0.57909435, 0.50109715, 0.44783563, 0.40634351, 0.35707161,
       0.32734889, 0.30580491, 0.28645522, 0.26790345, 0.24995013,
       0.23359266, 0.21783363, 0.20925593, 0.19848394, 0.18152803,
       0.16596848, 0.1571913 , 0.1444245 , 0.1326551 , 0.12288051,
       0.11609814, 0.11051267, 0.10133653, 0.09295831, 0.08936764]
])

Xformer_50F_AP_p60 = np.array([
[1.        , 0.60327198, 0.43026585, 0.36359918, 0.2997955 ,
       0.25030675, 0.21799591, 0.19386503, 0.17546012, 0.16441718,
       0.14805726, 0.13333333, 0.12719836, 0.11738241, 0.10715746,
       0.08875256, 0.08997955, 0.0805726 , 0.07484663, 0.06666667,
       0.06216769, 0.0609407 , 0.06216769, 0.05644172, 0.05766871,
       0.05685072, 0.05521472, 0.05603272, 0.0593047 , 0.05889571,
       0.06257669, 0.06134969, 0.06175869, 0.06625767, 0.06543967,
       0.06257669, 0.0601227 , 0.05889571, 0.05276074, 0.04989775,
       0.05071575, 0.05071575, 0.04867076, 0.04785276, 0.04417178,
       0.04212679, 0.03558282, 0.03108384, 0.03067485, 0.02617587],
[1.        , 0.97546941, 0.84978801, 0.71380981, 0.6172017 ,
       0.55784373, 0.51938219, 0.46820109, 0.42307692, 0.37613568,
       0.34191399, 0.33131435, 0.3316172 , 0.30769231, 0.28831012,
       0.26196245, 0.24712296, 0.24197456, 0.23198062, 0.23016354,
       0.22562084, 0.21865536, 0.20805572, 0.20048455, 0.19685039,
       0.19079346, 0.18443368, 0.16898849, 0.1586917 , 0.154149  ,
       0.14869776, 0.14657783, 0.14142944, 0.13961236, 0.13900666,
       0.13264688, 0.12477286, 0.1262871 , 0.12719564, 0.12901272,
       0.11992732, 0.11387038, 0.10084797, 0.09600242, 0.09055118,
       0.08540279, 0.08328286, 0.07631738, 0.07238038, 0.07026045],
[1.        , 0.98667474, 0.90248334, 0.80314961, 0.73066828,
       0.68645265, 0.62325863, 0.54774884, 0.50070664, 0.46638401,
       0.44175247, 0.43751262, 0.41045831, 0.38138502, 0.35049465,
       0.33393903, 0.31496063, 0.31273975, 0.29779931, 0.27942661,
       0.26791843, 0.26044821, 0.25479507, 0.24954573, 0.24025843,
       0.22309711, 0.22208762, 0.21259843, 0.20654149, 0.19745609,
       0.1958409 , 0.19362003, 0.18312134, 0.177872  , 0.17403594,
       0.16939229, 0.16373915, 0.15485564, 0.15142338, 0.14496265,
       0.13890571, 0.13385827, 0.130426  , 0.12719564, 0.12073491,
       0.11952352, 0.11144761, 0.10337169, 0.09812235, 0.08944074],
[1.        , 0.98849182, 0.90409853, 0.79608318, 0.71310317,
       0.6545528 , 0.60387644, 0.56309307, 0.51584898, 0.46941248,
       0.44094488, 0.41631335, 0.40621845, 0.38885524, 0.36664648,
       0.35089845, 0.33010297, 0.31657581, 0.30244296, 0.29053099,
       0.27377347, 0.25398748, 0.24167171, 0.23016354, 0.21663638,
       0.20977186, 0.20452251, 0.20048455, 0.19119725, 0.18493842,
       0.17867959, 0.17242076, 0.16999798, 0.16293156, 0.1588936 ,
       0.15505754, 0.1498082 , 0.14334747, 0.13708863, 0.13284878,
       0.12961841, 0.12275389, 0.11851403, 0.11508177, 0.11144761,
       0.102766  , 0.09973753, 0.10014133, 0.0936806 , 0.08721987],
[1.        , 0.97274379, 0.88310115, 0.75146376, 0.6172017 ,
       0.52473249, 0.45487583, 0.39026852, 0.33838078, 0.29396325,
       0.25822734, 0.23945084, 0.22329901, 0.20936806, 0.19402382,
       0.17888149, 0.16313345, 0.1584898 , 0.14839491, 0.14698163,
       0.13930951, 0.13426206, 0.12759943, 0.12396527, 0.1122552 ,
       0.11064002, 0.10640016, 0.10054512, 0.09953563, 0.09913184,
       0.09913184, 0.09711286, 0.09509388, 0.09448819, 0.08822936,
       0.08762366, 0.0839895 , 0.07752877, 0.07611549, 0.07308702,
       0.06884716, 0.06440541, 0.0650111 , 0.06319402, 0.06157884,
       0.05855037, 0.05693519, 0.05673329, 0.05713709, 0.0565314 ]
])

Xformer_70F_AP_p60 = np.array([

])

Xformer_90F_AP_p60 = np.array([

])

Xformer_110F_AP_p60 = np.array([

])



# =====
#  p65
Xformer_10F_AP_p65 = np.array([
[1.        , 0.44347826, 0.4241966 , 0.33761815, 0.28431002,
       0.25746692, 0.21814745, 0.19206049, 0.16824197, 0.15803403],
[1.        , 0.96451804, 0.85984624, 0.74098167, 0.65523359,
       0.58308693, 0.52069781, 0.46126552, 0.3988764 , 0.34772324],
[1.        , 0.97260004, 0.8495959 , 0.72442342, 0.62980485,
       0.59432289, 0.57125961, 0.50463237, 0.43839937, 0.39266706],
[1.        , 0.92253105, 0.53222945, 0.27498522, 0.59708259,
       0.43031737, 0.26374926, 0.42696629, 0.3088902 , 0.20954071],
[1.        , 0.97062882, 0.68322492, 0.52434457, 0.58426966,
       0.53420067, 0.40626848, 0.37827715, 0.35383402, 0.2676917 ]
])

Xformer_30F_AP_p65 = np.array([
[1.        , 0.54027505, 0.39292731, 0.32023576, 0.27269155,
       0.24911591, 0.21335953, 0.19410609, 0.16306483, 0.14577603,
       0.11669941, 0.10058939, 0.08801572, 0.08094303, 0.0762279 ,
       0.07308448, 0.06090373, 0.06011788, 0.05658153, 0.05225933,
       0.04440079, 0.04990177, 0.0459725 , 0.04125737, 0.04361493,
       0.04007859, 0.03418468, 0.03300589, 0.03693517, 0.02946955],
[1.        , 0.95661281, 0.79742669, 0.66696589, 0.59664871,
       0.54787552, 0.49850389, 0.45900658, 0.40993417, 0.36175943,
       0.32794734, 0.31597846, 0.30041891, 0.28485937, 0.25164572,
       0.22890485, 0.20975464, 0.19419509, 0.19359665, 0.18491921,
       0.17295033, 0.16157989, 0.15200479, 0.13405147, 0.12327947,
       0.12148414, 0.12208259, 0.12148414, 0.11609814, 0.10143627],
[1.        , 0.94374626, 0.78954718, 0.65010971, 0.58148813,
       0.54418512, 0.4963096 , 0.45681229, 0.40494714, 0.35707161,
       0.33014163, 0.32475564, 0.30939557, 0.26590864, 0.23518851,
       0.22481548, 0.21783363, 0.21623778, 0.21025334, 0.19010573,
       0.18831039, 0.17394774, 0.16756433, 0.15798923, 0.15380012,
       0.15160582, 0.14482346, 0.13923798, 0.12607221, 0.11789348],
[1.        , 0.96927987, 0.82505486, 0.69938161, 0.59585079,
       0.53141831, 0.49231997, 0.44025534, 0.38958707, 0.34889288,
       0.32934371, 0.31358468, 0.29862358, 0.28007181, 0.2631159 ,
       0.23838021, 0.21923   , 0.20486734, 0.19130261, 0.18691402,
       0.17693996, 0.16676641, 0.15659286, 0.14402553, 0.1336525 ,
       0.12607221, 0.12068622, 0.12068622, 0.11450229, 0.10392978],
[1.        , 0.97825653, 0.82385797, 0.66068223, 0.54657889,
       0.48294434, 0.41671654, 0.3668462 , 0.32315978, 0.28166766,
       0.2567325 , 0.23558747, 0.21723519, 0.20606423, 0.1893078 ,
       0.17035707, 0.1593856 , 0.15639338, 0.14661879, 0.13664472,
       0.12447636, 0.10971474, 0.10333134, 0.09176142, 0.08398165,
       0.0791941 , 0.07719928, 0.07340914, 0.06702573, 0.06243766]
])

Xformer_50F_AP_p65 = np.array([
[1.        , 0.50838446, 0.35092025, 0.28139059, 0.22658487,
       0.18241309, 0.15869121, 0.14887526, 0.13496933, 0.10920245,
       0.10143149, 0.09243354, 0.08834356, 0.07730061, 0.06952965,
       0.05316973, 0.05398773, 0.05153374, 0.04417178, 0.04212679,
       0.0396728 , 0.03517382, 0.03231084, 0.03231084, 0.03640082,
       0.03803681, 0.03640082, 0.03353783, 0.03885481, 0.03762781,
       0.03844581, 0.03640082, 0.03558282, 0.0396728 , 0.0408998 ,
       0.04335378, 0.03640082, 0.03844581, 0.03108384, 0.03231084,
       0.03517382, 0.03476483, 0.02944785, 0.02862986, 0.02658487,
       0.02372188, 0.0196319 , 0.01758691, 0.02126789, 0.01595092],
[1.        , 0.95578437, 0.76499091, 0.59509388, 0.48485766,
       0.45699576, 0.42822532, 0.37795276, 0.33040581, 0.28649303,
       0.25772259, 0.2519685 , 0.25075712, 0.23894609, 0.22592368,
       0.20199879, 0.18382798, 0.17595397, 0.16868565, 0.17110842,
       0.17050273, 0.15475469, 0.1450636 , 0.14294367, 0.14173228,
       0.13628104, 0.12901272, 0.12235009, 0.11599031, 0.11326469,
       0.10720775, 0.10175651, 0.09630527, 0.09479104, 0.09267111,
       0.09357965, 0.09055118, 0.09297396, 0.0932768 , 0.0932768 ,
       0.08994549, 0.0796487 , 0.07571169, 0.06723198, 0.06511205,
       0.06268928, 0.0563295 , 0.05330103, 0.04906118, 0.0466384 ],
[1.        , 0.96931153, 0.82879063, 0.69513426, 0.62386432,
       0.58247527, 0.52836665, 0.44720371, 0.39955582, 0.36058954,
       0.34786998, 0.35089845, 0.33817888, 0.30426004, 0.27579245,
       0.25156471, 0.23884514, 0.2426812 , 0.23238441, 0.21158894,
       0.19785988, 0.19745609, 0.19947507, 0.19119725, 0.18170806,
       0.16979608, 0.16293156, 0.15828791, 0.15263477, 0.14516455,
       0.14112659, 0.13809812, 0.1312336 , 0.12578235, 0.12658995,
       0.12396527, 0.12073491, 0.11286089, 0.10660206, 0.10155461,
       0.09630527, 0.08883505, 0.09166162, 0.08843125, 0.08540279,
       0.08338381, 0.07853826, 0.07026045, 0.06238643, 0.0563295 ],
[1.        , 0.96971532, 0.84050071, 0.6915001 , 0.60973148,
       0.56309307, 0.52654957, 0.48273773, 0.43367656, 0.37956794,
       0.3555421 , 0.33595801, 0.33010297, 0.31374924, 0.30345245,
       0.28528165, 0.26448617, 0.24712296, 0.23985463, 0.22975974,
       0.21562689, 0.20028266, 0.19160105, 0.18170806, 0.17282455,
       0.16616192, 0.16333535, 0.15748031, 0.15202907, 0.14395316,
       0.13789622, 0.13022411, 0.12759943, 0.12961841, 0.12578235,
       0.12053301, 0.11649505, 0.11104381, 0.1031698 , 0.10094892,
       0.09892994, 0.0934787 , 0.08782556, 0.08883505, 0.08197052,
       0.07571169, 0.07227943, 0.07248132, 0.06662629, 0.0654149 ],
[1.        , 0.9529578 , 0.81809005, 0.64789017, 0.51726227,
       0.43448415, 0.3646275 , 0.31516253, 0.26448617, 0.22592368,
       0.1958409 , 0.18130426, 0.1681809 , 0.16394105, 0.14577024,
       0.13305068, 0.1213406 , 0.11710075, 0.11084191, 0.10942863,
       0.10357359, 0.09630527, 0.09448819, 0.08499899, 0.08197052,
       0.08015344, 0.07288512, 0.07571169, 0.07066424, 0.06965475,
       0.06723198, 0.06945286, 0.06460731, 0.06359782, 0.06056935,
       0.05774278, 0.0559257 , 0.05108015, 0.05007066, 0.04724409,
       0.04401373, 0.04461942, 0.04461942, 0.04098526, 0.03997577,
       0.03957198, 0.03937008, 0.04098526, 0.03916818, 0.04078336]
])

Xformer_70F_AP_p65 = np.array([

])

Xformer_90F_AP_p65 = np.array([

])

Xformer_110F_AP_p65 = np.array([

])


# =====
#  p70
Xformer_10F_AP_p70 = np.array([
[1.        , 0.3705104 , 0.32854442, 0.26465028, 0.20982987,
       0.19319471, 0.15349716, 0.12589792, 0.11568998, 0.10245747],
[1.        , 0.93347132, 0.777055  , 0.63187463, 0.53429923,
       0.46658782, 0.42105263, 0.36516854, 0.31076286, 0.26788882],
[1.        , 0.93455549, 0.74590972, 0.60043367, 0.50482949,
       0.47151587, 0.45614035, 0.39128721, 0.33254485, 0.28444707],
[1.        , 0.85393258, 0.4117879 , 0.20638675, 0.48156909,
       0.32682831, 0.19495368, 0.33904987, 0.23851764, 0.15651488],
[1.        , 0.92726198, 0.55805243, 0.42637493, 0.4709245 ,
       0.43287995, 0.31263552, 0.28898088, 0.27459097, 0.20007885]
])

Xformer_30F_AP_p70 = np.array([
[1.        , 0.44125737, 0.31041257, 0.24990177, 0.20903733,
       0.18742633, 0.156778  , 0.12141454, 0.10923379, 0.09548134,
       0.06876228, 0.06168959, 0.05815324, 0.05265226, 0.04518664,
       0.04400786, 0.03811395, 0.02986248, 0.02946955, 0.02868369,
       0.02514735, 0.02671906, 0.02789784, 0.021611  , 0.02318271,
       0.02278978, 0.021611  , 0.01925344, 0.01964637, 0.01689587],
[1.        , 0.91412328, 0.69359665, 0.54248953, 0.47426691,
       0.43776182, 0.40275284, 0.36026332, 0.30909635, 0.2663076 ,
       0.23399162, 0.2214243 , 0.21125075, 0.19329743, 0.17295033,
       0.15230401, 0.14332735, 0.12387792, 0.12238181, 0.12148414,
       0.11310592, 0.10502693, 0.09395572, 0.08168761, 0.0801915 ,
       0.08049072, 0.07660084, 0.07660084, 0.06971873, 0.06642729],
[1.        , 0.88908837, 0.68621584, 0.52004788, 0.45142629,
       0.43187712, 0.39297826, 0.3604628 , 0.30121684, 0.25154598,
       0.2363854 , 0.23618592, 0.22541392, 0.18452025, 0.16058249,
       0.1486136 , 0.14821464, 0.15160582, 0.14841412, 0.13963694,
       0.12806703, 0.11609814, 0.11909037, 0.10871733, 0.10732097,
       0.09954119, 0.09674845, 0.08916816, 0.08258528, 0.07640136],
[1.        , 0.93776182, 0.73449033, 0.57769799, 0.46239777,
       0.41093158, 0.39597048, 0.34450429, 0.29822462, 0.26231797,
       0.24197088, 0.23558747, 0.22381807, 0.21085179, 0.19090365,
       0.17195292, 0.15679234, 0.14422501, 0.13644524, 0.13464991,
       0.12806703, 0.11948933, 0.11170956, 0.10253341, 0.09295831,
       0.08717335, 0.0823858 , 0.08438061, 0.0801915 , 0.07301017],
[1.        , 0.95372033, 0.72371833, 0.54797526, 0.4288849 ,
       0.37303012, 0.32694993, 0.27787752, 0.24615998, 0.2106523 ,
       0.18172751, 0.16916018, 0.15978456, 0.14602035, 0.13564732,
       0.12288051, 0.11270696, 0.10412926, 0.10033912, 0.09575105,
       0.08358269, 0.07719928, 0.06662677, 0.05804907, 0.05326152,
       0.05286256, 0.04568123, 0.04647915, 0.04248953, 0.03929783]
])

Xformer_50F_AP_p70 = np.array([
[1.        , 0.41513292, 0.26707566, 0.20449898, 0.16155419,
       0.12760736, 0.11329243, 0.09856851, 0.0797546 , 0.0605317 ,
       0.05603272, 0.05439673, 0.05194274, 0.04335378, 0.03476483,
       0.03108384, 0.02781186, 0.02862986, 0.02167689, 0.02208589,
       0.0196319 , 0.0192229 , 0.01881391, 0.01472393, 0.01881391,
       0.0192229 , 0.01799591, 0.01513292, 0.01554192, 0.0204499 ,
       0.01881391, 0.01799591, 0.02126789, 0.01840491, 0.02208589,
       0.02453988, 0.01717791, 0.0200409 , 0.01840491, 0.01881391,
       0.01635992, 0.01676892, 0.01513292, 0.01758691, 0.01431493,
       0.01145194, 0.00981595, 0.00899796, 0.00695297, 0.00736196],
[1.        , 0.91883707, 0.66626287, 0.45457299, 0.36159903,
       0.33888552, 0.32858873, 0.28649303, 0.24167171, 0.20169594,
       0.18019382, 0.1826166 , 0.1774682 , 0.1774682 , 0.16686856,
       0.14415506, 0.12386432, 0.11599031, 0.11144761, 0.11629316,
       0.10872199, 0.09660812, 0.08691702, 0.09176257, 0.09569958,
       0.09145972, 0.08600848, 0.08086008, 0.07752877, 0.07631738,
       0.06935191, 0.06662629, 0.06723198, 0.06904906, 0.06662629,
       0.06178074, 0.05905512, 0.05844942, 0.06056935, 0.06299213,
       0.05723804, 0.05027256, 0.04694125, 0.04451847, 0.04784979,
       0.04239855, 0.03634161, 0.03361599, 0.0330103 , 0.03089037],
[1.        , 0.92873006, 0.72178478, 0.55844942, 0.48697759,
       0.46436503, 0.42903291, 0.34504341, 0.29719362, 0.26044821,
       0.25822734, 0.26973551, 0.25782354, 0.22228952, 0.20432061,
       0.18170806, 0.17221886, 0.17262265, 0.16030688, 0.14556834,
       0.14072279, 0.140319  , 0.13910761, 0.13446396, 0.12578235,
       0.11911973, 0.10963053, 0.10700586, 0.10216031, 0.09549768,
       0.09489198, 0.09145972, 0.08721987, 0.08782556, 0.08742176,
       0.08136483, 0.07712497, 0.07773067, 0.07026045, 0.0656168 ,
       0.06319402, 0.0557238 , 0.06097315, 0.06319402, 0.0563295 ,
       0.05693519, 0.05007066, 0.0468403 , 0.03937008, 0.03311125],
[1.        , 0.93236422, 0.74177266, 0.57157278, 0.48213204,
       0.45628912, 0.43791641, 0.38663436, 0.33535231, 0.28407026,
       0.26085201, 0.24894004, 0.25116091, 0.24187361, 0.22935595,
       0.20876237, 0.18614981, 0.1776701 , 0.17242076, 0.16999798,
       0.16050878, 0.15122148, 0.14173228, 0.13325257, 0.12618615,
       0.12033111, 0.11528367, 0.11548556, 0.10579447, 0.10539067,
       0.09731476, 0.09166162, 0.08822936, 0.08822936, 0.08762366,
       0.0837876 , 0.08681607, 0.07773067, 0.07106804, 0.06985665,
       0.06763578, 0.0650111 , 0.06400162, 0.06137694, 0.0565314 ,
       0.05390672, 0.04986877, 0.04461942, 0.04239855, 0.0466384 ],
[1.        , 0.91782758, 0.71229558, 0.52877044, 0.40722794,
       0.33494852, 0.27740763, 0.23581668, 0.18776499, 0.16272966,
       0.14274177, 0.12881082, 0.11972542, 0.11649505, 0.10458308,
       0.0930749 , 0.08782556, 0.0841914 , 0.08136483, 0.07530789,
       0.06985665, 0.06723198, 0.06460731, 0.05814658, 0.0561276 ,
       0.05269534, 0.04986877, 0.04764789, 0.04542701, 0.04542701,
       0.0468403 , 0.04764789, 0.04320614, 0.03977387, 0.037553  ,
       0.03815869, 0.037553  , 0.03553402, 0.03351504, 0.03089037,
       0.0280638 , 0.02665051, 0.02604482, 0.02624672, 0.02725621,
       0.02543913, 0.02745811, 0.02604482, 0.02564103, 0.02887139]
])

Xformer_70F_AP_p70 = np.array([

])

Xformer_90F_AP_p70 = np.array([

])

Xformer_110F_AP_p70 = np.array([

])



# =====
#  p75
Xformer_10F_AP_p75 = np.array([
[1.        , 0.26729679, 0.25482042, 0.19659735, 0.14215501,
       0.13308129, 0.09035917, 0.06767486, 0.06200378, 0.05482042],
[1.        , 0.88261384, 0.65079834, 0.50088705, 0.40094619,
       0.34387936, 0.30248374, 0.2596097 , 0.21200473, 0.17977528],
[1.        , 0.87167357, 0.58742362, 0.4449044 , 0.35343978,
       0.33924699, 0.33727577, 0.27537946, 0.21506012, 0.17780406],
[1.        , 0.73644786, 0.28996649, 0.15158683, 0.35856495,
       0.22609896, 0.13621131, 0.25014784, 0.16361128, 0.10841711],
[1.        , 0.83835994, 0.42361522, 0.32308299, 0.35403115,
       0.31224128, 0.21387739, 0.20165582, 0.19317958, 0.1369998 ]
])

Xformer_30F_AP_p75 = np.array([
[1.        , 0.35049116, 0.23575639, 0.18349705, 0.14734774,
       0.1237721 , 0.09666012, 0.0762279 , 0.05540275, 0.05422397,
       0.04125737, 0.03182711, 0.02986248, 0.02475442, 0.02121807,
       0.02396857, 0.01886051, 0.01493124, 0.01611002, 0.01375246,
       0.00903733, 0.01414538, 0.01335953, 0.01178782, 0.01257367,
       0.0129666 , 0.00903733, 0.00785855, 0.00943026, 0.00943026],
[1.        , 0.83842011, 0.55385996, 0.41262717, 0.34500299,
       0.3043088 , 0.2893477 , 0.25344105, 0.19778576, 0.16995811,
       0.14841412, 0.13345302, 0.12746858, 0.1154997 , 0.10562537,
       0.09186116, 0.07959306, 0.07181329, 0.06552962, 0.06223818,
       0.06313585, 0.06134051, 0.05804907, 0.04847397, 0.04637941,
       0.04697786, 0.04338719, 0.04219031, 0.04009575, 0.03949731],
[1.        , 0.80171554, 0.53879912, 0.3722322 , 0.31777379,
       0.31178935, 0.28605625, 0.24655895, 0.19309795, 0.15858767,
       0.14961101, 0.15200479, 0.14242968, 0.11370437, 0.09754638,
       0.08537802, 0.09036505, 0.09295831, 0.09156194, 0.08976661,
       0.07739876, 0.07400758, 0.06902055, 0.06542988, 0.06323559,
       0.05944544, 0.05525633, 0.04887293, 0.04508278, 0.04647915],
[1.        , 0.87013764, 0.59425494, 0.43566727, 0.33253541,
       0.29463395, 0.28206663, 0.25693198, 0.20446838, 0.17893477,
       0.15838819, 0.15439856, 0.14342709, 0.14063435, 0.12447636,
       0.11111111, 0.09954119, 0.09235986, 0.09016557, 0.08976661,
       0.08497905, 0.07440654, 0.06981847, 0.06104129, 0.05385996,
       0.04967086, 0.05066826, 0.05246359, 0.05106723, 0.04348693],
[1.        , 0.89387592, 0.59624975, 0.41532017, 0.31178935,
       0.27608219, 0.22681029, 0.19668861, 0.171155  , 0.14901257,
       0.12587273, 0.11370437, 0.10193497, 0.09335727, 0.08318372,
       0.07340914, 0.06662677, 0.06483144, 0.06183922, 0.05964492,
       0.05326152, 0.04608019, 0.04248953, 0.03291442, 0.03191702,
       0.02912428, 0.02752843, 0.02453621, 0.02373828, 0.02174347]
])

Xformer_50F_AP_p75 = np.array([
[1.        , 0.31533742, 0.18691207, 0.14396728, 0.10674847,
       0.08916155, 0.07648262, 0.06339468, 0.04867076, 0.03394683,
       0.02944785, 0.02862986, 0.02617587, 0.02126789, 0.01758691,
       0.01308793, 0.01431493, 0.01063395, 0.00858896, 0.00940695,
       0.00817996, 0.00858896, 0.00817996, 0.00654397, 0.00981595,
       0.00572597, 0.00572597, 0.00449898, 0.00449898, 0.00695297,
       0.00817996, 0.00777096, 0.01063395, 0.00817996, 0.01186094,
       0.00940695, 0.00858896, 0.00858896, 0.00817996, 0.00858896,
       0.00858896, 0.00736196, 0.00654397, 0.00777096, 0.00613497,
       0.00654397, 0.00368098, 0.00449898, 0.00368098, 0.00286299],
[1.        , 0.85251363, 0.52059358, 0.32586311, 0.24772865,
       0.22774076, 0.22895215, 0.2059358 , 0.16474864, 0.13688674,
       0.11296184, 0.11326469, 0.11508177, 0.11296184, 0.1023622 ,
       0.08691702, 0.07571169, 0.06844337, 0.06692913, 0.06662629,
       0.06056935, 0.05663234, 0.05420957, 0.0517868 , 0.0517868 ,
       0.05602665, 0.05239249, 0.04784979, 0.0466384 , 0.04118716,
       0.04239855, 0.03876439, 0.03967293, 0.03997577, 0.03815869,
       0.03452453, 0.03573592, 0.03391884, 0.03725015, 0.03422168,
       0.03179891, 0.02998183, 0.02755906, 0.02816475, 0.02725621,
       0.02392489, 0.01968504, 0.02089643, 0.01605088, 0.01665657],
[1.        , 0.86573794, 0.57742782, 0.40298809, 0.34201494,
       0.33797698, 0.31273975, 0.25156471, 0.19462952, 0.17019988,
       0.17827579, 0.18816879, 0.17060367, 0.15162528, 0.12598425,
       0.11286089, 0.10559257, 0.10801534, 0.10054512, 0.08762366,
       0.08277811, 0.0843933 , 0.08600848, 0.08156673, 0.07611549,
       0.0745003 , 0.06703008, 0.06379972, 0.06279023, 0.05794468,
       0.05027256, 0.04926307, 0.05532001, 0.05350293, 0.04946497,
       0.04603271, 0.04461942, 0.04401373, 0.04138906, 0.04179285,
       0.03371694, 0.03169796, 0.03432263, 0.03613971, 0.03513022,
       0.03593782, 0.03109227, 0.02523723, 0.02301635, 0.02018978],
[1.        , 0.86735312, 0.61074097, 0.42418736, 0.35231173,
       0.33171815, 0.31879669, 0.28104179, 0.2337977 , 0.18998587,
       0.16999798, 0.16495054, 0.16898849, 0.17100747, 0.1584898 ,
       0.13264688, 0.12012921, 0.11629316, 0.11286089, 0.11387038,
       0.10559257, 0.10034323, 0.09509388, 0.08681607, 0.07954775,
       0.07813446, 0.07853826, 0.07530789, 0.06803957, 0.06440541,
       0.06036745, 0.0563295 , 0.05188774, 0.05431052, 0.05309913,
       0.05491621, 0.05471431, 0.04906118, 0.04784979, 0.04421563,
       0.03997577, 0.04179285, 0.04199475, 0.03674541, 0.03028468,
       0.03068847, 0.02967898, 0.02887139, 0.02685241, 0.02685241],
[1.        , 0.84292348, 0.57439935, 0.41005451, 0.29820311,
       0.23480719, 0.19281244, 0.15768221, 0.11871593, 0.1029679 ,
       0.09085403, 0.0841914 , 0.07793257, 0.07207753, 0.06622249,
       0.05895417, 0.05532001, 0.0563295 , 0.05148395, 0.04562891,
       0.04138906, 0.03795679, 0.03634161, 0.0371492 , 0.03513022,
       0.03109227, 0.03089037, 0.02907329, 0.02665051, 0.02988088,
       0.02766   , 0.02685241, 0.02523723, 0.02321825, 0.02160307,
       0.02241066, 0.02200686, 0.02241066, 0.0183727 , 0.01938219,
       0.01776701, 0.01433475, 0.01554613, 0.01514234, 0.01554613,
       0.01494044, 0.01776701, 0.01655562, 0.01574803, 0.01938219]
])

Xformer_70F_AP_p75 = np.array([

])

Xformer_90F_AP_p75 = np.array([

])

Xformer_110F_AP_p75 = np.array([

])


# =====
#  p80
Xformer_10F_AP_p80 = np.array([
[1.        , 0.17164461, 0.18676749, 0.12967864, 0.08620038,
       0.06805293, 0.0442344 , 0.03137996, 0.02533081, 0.02344045],
[1.        , 0.78769959, 0.48876404, 0.34180958, 0.25162626,
       0.21496156, 0.18894145, 0.15612064, 0.12359551, 0.09816677],
[1.        , 0.73743347, 0.40055194, 0.27025429, 0.20894934,
       0.21052632, 0.20441553, 0.15237532, 0.1172876 , 0.09619555],
[1.        , 0.57283659, 0.19771338, 0.10368618, 0.22866154,
       0.13601419, 0.07707471, 0.16814508, 0.10191208, 0.06031934],
[1.        , 0.68874433, 0.29804849, 0.21269466, 0.23082988,
       0.19120836, 0.13029765, 0.12339838, 0.11649911, 0.07884881]
])

Xformer_30F_AP_p80 = np.array([
[1.        , 0.26836935, 0.16699411, 0.12455796, 0.09508841,
       0.07347741, 0.05618861, 0.03497053, 0.02554028, 0.02632613,
       0.01689587, 0.01335953, 0.01178782, 0.01139489, 0.00903733,
       0.01060904, 0.01060904, 0.00707269, 0.00903733, 0.00314342,
       0.00353635, 0.00392927, 0.0043222 , 0.00392927, 0.00510806,
       0.00550098, 0.00275049, 0.00235756, 0.00353635, 0.00353635],
[1.        , 0.72112507, 0.39796529, 0.27109515, 0.21514063,
       0.1929982 , 0.17205266, 0.14721724, 0.11699581, 0.08707361,
       0.07719928, 0.0679234 , 0.06642729, 0.05774985, 0.04847397,
       0.04637941, 0.04129264, 0.0380012 , 0.03650509, 0.03171753,
       0.03500898, 0.03171753, 0.03022142, 0.02333932, 0.01855177,
       0.02274087, 0.01944943, 0.02094554, 0.02004788, 0.01855177],
[1.        , 0.66267704, 0.3786156 , 0.24236984, 0.19728705,
       0.19668861, 0.17374825, 0.14522242, 0.10652304, 0.07999202,
       0.07979254, 0.08118891, 0.07879513, 0.05924596, 0.04887293,
       0.04288849, 0.04328745, 0.05186515, 0.05066826, 0.04687812,
       0.04129264, 0.04029523, 0.03271494, 0.03470975, 0.02852583,
       0.03012168, 0.02712946, 0.02274087, 0.02254139, 0.02254139],
[1.        , 0.76281668, 0.43247556, 0.28645522, 0.20706164,
       0.18172751, 0.18172751, 0.160383  , 0.12327947, 0.10532615,
       0.08956713, 0.08198683, 0.07859565, 0.07899461, 0.06722521,
       0.05824855, 0.05286256, 0.04947137, 0.04508278, 0.04428486,
       0.04568123, 0.04229005, 0.03730301, 0.03032116, 0.02633154,
       0.02453621, 0.02613206, 0.02633154, 0.02653102, 0.01954917],
[1.        , 0.78136844, 0.43905845, 0.28027129, 0.20007979,
       0.17354877, 0.14621983, 0.12028725, 0.10831837, 0.08916816,
       0.07460602, 0.06562936, 0.0566527 , 0.04867345, 0.04368642,
       0.03790146, 0.03730301, 0.03431079, 0.03012168, 0.03111909,
       0.02812687, 0.02294036, 0.01895073, 0.01555955, 0.01555955,
       0.01356473, 0.01216836, 0.01256732, 0.01196888, 0.01077199]
])

Xformer_50F_AP_p80 = np.array([
[1.00000000e+00, 2.24948875e-01, 1.14928425e-01, 8.75255624e-02,
       7.19836401e-02, 5.76687117e-02, 5.15337423e-02, 3.39468303e-02,
       2.29038855e-02, 1.67689162e-02, 1.10429448e-02, 1.18609407e-02,
       1.06339468e-02, 1.02249489e-02, 6.95296524e-03, 4.08997955e-03,
       3.68098160e-03, 2.86298569e-03, 4.08997955e-03, 4.08997955e-03,
       2.45398773e-03, 4.08997955e-03, 1.63599182e-03, 2.86298569e-03,
       2.86298569e-03, 8.17995910e-04, 2.04498978e-03, 8.17995910e-04,
       1.63599182e-03, 4.08997955e-03, 4.90797546e-03, 3.27198364e-03,
       4.08997955e-03, 2.45398773e-03, 8.17995910e-04, 2.86298569e-03,
       3.68098160e-03, 3.68098160e-03, 3.27198364e-03, 3.68098160e-03,
       3.27198364e-03, 3.68098160e-03, 2.45398773e-03, 2.04498978e-03,
       1.63599182e-03, 1.63599182e-03, 1.22699387e-03, 2.45398773e-03,
       1.63599182e-03, 8.17995910e-04],
[1.        , 0.73591763, 0.36341611, 0.20684434, 0.15142338,
       0.13930951, 0.14536644, 0.12083586, 0.09509388, 0.07419746,
       0.05723804, 0.05420957, 0.06602059, 0.05814658, 0.05996366,
       0.0420957 , 0.03634161, 0.03603876, 0.03815869, 0.03361599,
       0.0278619 , 0.02937614, 0.0278619 , 0.02755906, 0.02574197,
       0.02937614, 0.02665051, 0.02210781, 0.02301635, 0.02119927,
       0.02180497, 0.02210781, 0.01968504, 0.02180497, 0.02029073,
       0.01817081, 0.01998789, 0.01605088, 0.01726227, 0.01635373,
       0.01817081, 0.01847365, 0.01574803, 0.01332526, 0.01453664,
       0.01029679, 0.0090854 , 0.00666263, 0.00635978, 0.00757117],
[1.        , 0.76135675, 0.40783364, 0.2527761 , 0.2053301 ,
       0.21360791, 0.20310923, 0.15324046, 0.11387038, 0.09065213,
       0.10074702, 0.11710075, 0.10700586, 0.08015344, 0.06662629,
       0.05915607, 0.05511811, 0.06056935, 0.05431052, 0.04865738,
       0.04522512, 0.04078336, 0.04522512, 0.04179285, 0.03634161,
       0.03593782, 0.03513022, 0.03331314, 0.02967898, 0.0278619 ,
       0.02564103, 0.02442964, 0.02665051, 0.02685241, 0.02382395,
       0.0187765 , 0.02099738, 0.02281446, 0.02342015, 0.02180497,
       0.01695942, 0.01393095, 0.01433475, 0.01675752, 0.01736321,
       0.01776701, 0.01574803, 0.01029679, 0.01171007, 0.00807591],
[1.        , 0.76317383, 0.44235817, 0.28750252, 0.22531799,
       0.21320412, 0.20290733, 0.17120937, 0.13406017, 0.09973753,
       0.09509388, 0.09145972, 0.10054512, 0.10337169, 0.09428629,
       0.07349081, 0.06440541, 0.05976176, 0.05855037, 0.05733899,
       0.06056935, 0.06056935, 0.05148395, 0.0466384 , 0.04260044,
       0.04219665, 0.04199475, 0.04461942, 0.04058147, 0.0371492 ,
       0.02947708, 0.02483343, 0.02382395, 0.02604482, 0.0278619 ,
       0.0280638 , 0.02725621, 0.02665051, 0.02725621, 0.02362205,
       0.02220876, 0.02180497, 0.02119927, 0.0189784 , 0.01615183,
       0.01635373, 0.01554613, 0.01352716, 0.01413285, 0.01211387],
[1.        , 0.729255  , 0.42156269, 0.28326267, 0.18877448,
       0.14455885, 0.11548556, 0.09145972, 0.06642439, 0.05834848,
       0.05027256, 0.04865738, 0.04340804, 0.03674541, 0.03492833,
       0.03169796, 0.03048657, 0.03109227, 0.02705431, 0.02422774,
       0.02301635, 0.01695942, 0.01958409, 0.02039168, 0.01635373,
       0.01675752, 0.01494044, 0.01675752, 0.01675752, 0.01675752,
       0.01695942, 0.01332526, 0.01271956, 0.01009489, 0.01130628,
       0.00989299, 0.01029679, 0.01009489, 0.0092873 , 0.01029679,
       0.00807591, 0.00747022, 0.00726832, 0.00726832, 0.00787402,
       0.00666263, 0.0096911 , 0.01029679, 0.0092873 , 0.01029679]
])

Xformer_70F_AP_p80 = np.array([

])

Xformer_90F_AP_p80 = np.array([

])

Xformer_110F_AP_p80 = np.array([

])



# =====
#  p85
Xformer_10F_AP_p85 = np.array([
[1.        , 0.13913043, 0.11871456, 0.068431  , 0.04499055,
       0.02608696, 0.01361059, 0.00869565, 0.00831758, 0.00680529],
[1.        , 0.61235955, 0.29745713, 0.18421053, 0.13985807,
       0.10999409, 0.09166174, 0.07332939, 0.05263158, 0.04346541],
[1.        , 0.5273014 , 0.22038242, 0.1253696 , 0.09718116,
       0.10013799, 0.0922531 , 0.06544451, 0.05066036, 0.03804455],
[1.        , 0.363493  , 0.12280702, 0.06721861, 0.1253696 ,
       0.0707668 , 0.03508772, 0.08614232, 0.04514094, 0.02641435],
[1.        , 0.47861226, 0.18647743, 0.11393653, 0.12182141,
       0.09501281, 0.06189631, 0.06248768, 0.05578553, 0.03469348]
])

Xformer_30F_AP_p85 = np.array([
[1.00000000e+00, 1.98035363e-01, 1.07662083e-01, 7.38703340e-02,
       5.42239686e-02, 3.49705305e-02, 2.16110020e-02, 1.13948919e-02,
       5.89390963e-03, 7.46561886e-03, 4.32220039e-03, 3.53634578e-03,
       5.50098232e-03, 3.92927308e-03, 3.53634578e-03, 3.92927308e-03,
       4.32220039e-03, 2.75049116e-03, 2.35756385e-03, 1.17878193e-03,
       0.00000000e+00, 7.85854617e-04, 7.85854617e-04, 1.17878193e-03,
       1.17878193e-03, 1.57170923e-03, 1.17878193e-03, 1.17878193e-03,
       7.85854617e-04, 7.85854617e-04],
[1.        , 0.53201676, 0.24775583, 0.1481149 , 0.10981448,
       0.08886894, 0.08438061, 0.07121484, 0.05415919, 0.03620586,
       0.03141831, 0.0299222 , 0.02663076, 0.02004788, 0.01585877,
       0.01615799, 0.01406344, 0.01825254, 0.01466188, 0.01406344,
       0.01436266, 0.01256732, 0.01346499, 0.00927588, 0.00807899,
       0.00867744, 0.00777977, 0.00867744, 0.00897666, 0.00867744],
[1.        , 0.46638739, 0.22621185, 0.12926391, 0.09974067,
       0.09634949, 0.08178735, 0.0674247 , 0.04129264, 0.03131857,
       0.03111909, 0.03411131, 0.03191702, 0.02493517, 0.02054658,
       0.01516058, 0.01795332, 0.02154399, 0.02333932, 0.01934969,
       0.01735488, 0.01595851, 0.01516058, 0.01276681, 0.0117694 ,
       0.01057251, 0.01077199, 0.00917614, 0.00777977, 0.0085777 ],
[1.        , 0.58567724, 0.25792938, 0.15340116, 0.10851785,
       0.09176142, 0.09216038, 0.0823858 , 0.05924596, 0.04907241,
       0.03869938, 0.03391183, 0.03470975, 0.03670457, 0.02553361,
       0.02234191, 0.02274087, 0.01835228, 0.01855177, 0.01695591,
       0.01915021, 0.01695591, 0.01476162, 0.01117096, 0.01117096,
       0.00997407, 0.00877718, 0.01256732, 0.01077199, 0.00917614],
[1.        , 0.59265909, 0.27568322, 0.15739078, 0.10013964,
       0.08438061, 0.0769998 , 0.06183922, 0.05086774, 0.04368642,
       0.03391183, 0.02972272, 0.02513465, 0.02194295, 0.01755436,
       0.01396369, 0.01236784, 0.01316577, 0.01356473, 0.01236784,
       0.01117096, 0.00797925, 0.00738081, 0.00518652, 0.00658288,
       0.00558548, 0.00578496, 0.00398963, 0.00359066, 0.00379015]
])

Xformer_50F_AP_p85 = np.array([
[1.00000000e+00, 1.49284254e-01, 6.91206544e-02, 4.70347648e-02,
       4.13087935e-02, 2.94478528e-02, 2.33128834e-02, 9.81595092e-03,
       7.77096115e-03, 4.49897751e-03, 3.27198364e-03, 4.90797546e-03,
       3.27198364e-03, 1.22699387e-03, 2.45398773e-03, 8.17995910e-04,
       4.08997955e-04, 0.00000000e+00, 1.22699387e-03, 2.04498978e-03,
       4.08997955e-04, 2.04498978e-03, 4.08997955e-04, 0.00000000e+00,
       4.08997955e-04, 0.00000000e+00, 1.22699387e-03, 4.08997955e-04,
       0.00000000e+00, 4.08997955e-04, 1.63599182e-03, 4.08997955e-04,
       8.17995910e-04, 4.08997955e-04, 0.00000000e+00, 4.08997955e-04,
       2.04498978e-03, 1.63599182e-03, 4.08997955e-04, 8.17995910e-04,
       8.17995910e-04, 2.04498978e-03, 8.17995910e-04, 4.08997955e-04,
       8.17995910e-04, 8.17995910e-04, 4.08997955e-04, 4.08997955e-04,
       0.00000000e+00, 0.00000000e+00],
[1.        , 0.54603271, 0.20714718, 0.09751666, 0.07298607,
       0.06723198, 0.06632344, 0.05239249, 0.04118716, 0.03179891,
       0.0233192 , 0.02241066, 0.02210781, 0.0278619 , 0.01907935,
       0.01756511, 0.01544518, 0.01302241, 0.0136281 , 0.01241672,
       0.01090248, 0.01241672, 0.01090248, 0.01120533, 0.0090854 ,
       0.01029679, 0.01332526, 0.0096911 , 0.0096911 , 0.00817686,
       0.00847971, 0.00817686, 0.00726832, 0.00817686, 0.00787402,
       0.00575409, 0.00605694, 0.00666263, 0.00666263, 0.00878256,
       0.00847971, 0.00847971, 0.00575409, 0.00514839, 0.00575409,
       0.00484555, 0.00211993, 0.00272562, 0.00302847, 0.00181708],
[1.        , 0.57702403, 0.23076923, 0.13264688, 0.1029679 ,
       0.11043812, 0.10882294, 0.0749041 , 0.04885928, 0.03896628,
       0.04805169, 0.05511811, 0.05067636, 0.03492833, 0.02584292,
       0.02039168, 0.02382395, 0.02685241, 0.02261256, 0.01918029,
       0.0189784 , 0.01736321, 0.01756511, 0.01675752, 0.01433475,
       0.01231577, 0.01292146, 0.01090248, 0.01171007, 0.01090248,
       0.0096911 , 0.0096911 , 0.01009489, 0.01009489, 0.01130628,
       0.00726832, 0.00706642, 0.00827781, 0.00827781, 0.00726832,
       0.00666263, 0.00464365, 0.00464365, 0.00646073, 0.00868161,
       0.00706642, 0.00524934, 0.00282657, 0.00504745, 0.00323037],
[1.        , 0.58025439, 0.26892792, 0.14839491, 0.11972542,
       0.10518877, 0.0938825 , 0.08479709, 0.06036745, 0.04401373,
       0.04219665, 0.0377549 , 0.04603271, 0.05309913, 0.04381183,
       0.03189986, 0.02483343, 0.02543913, 0.02543913, 0.02321825,
       0.02543913, 0.02725621, 0.02140117, 0.01736321, 0.01494044,
       0.01655562, 0.01635373, 0.01817081, 0.01938219, 0.01372905,
       0.01029679, 0.0090854 , 0.0094892 , 0.0092873 , 0.01130628,
       0.0092873 , 0.01231577, 0.00989299, 0.01231577, 0.01110438,
       0.01171007, 0.00706642, 0.00868161, 0.00706642, 0.00767212,
       0.00787402, 0.00646073, 0.00545124, 0.00444175, 0.00403796],
[1.        , 0.54330709, 0.2620634 , 0.15081769, 0.09953563,
       0.06985665, 0.05532001, 0.04542701, 0.03210176, 0.02685241,
       0.02220876, 0.02099738, 0.0183727 , 0.01695942, 0.01514234,
       0.01413285, 0.01393095, 0.01150818, 0.01090248, 0.01029679,
       0.00787402, 0.00585504, 0.00585504, 0.00686453, 0.00666263,
       0.00625883, 0.00666263, 0.0088835 , 0.00666263, 0.00706642,
       0.00666263, 0.00545124, 0.00565314, 0.00403796, 0.00565314,
       0.00403796, 0.00444175, 0.00282657, 0.00302847, 0.00343226,
       0.00323037, 0.00282657, 0.00302847, 0.00383606, 0.00302847,
       0.00343226, 0.00403796, 0.00484555, 0.00363416, 0.00302847]
])

Xformer_70F_AP_p85 = np.array([

])

Xformer_90F_AP_p85 = np.array([

])

Xformer_110F_AP_p85 = np.array([

])


# =====
#  p90
Xformer_10F_AP_p90 = np.array([
[1.00000000e+00, 1.19848771e-01, 4.87712665e-02, 2.19281664e-02,
       1.32325142e-02, 7.18336484e-03, 1.13421550e-03, 1.13421550e-03,
       7.56143667e-04, 1.51228733e-03],
[1.        , 0.36369012, 0.13187463, 0.06741573, 0.0470136 ,
       0.02986399, 0.02808989, 0.02099349, 0.01478415, 0.01182732],
[1.        , 0.25014784, 0.07589198, 0.03331362, 0.03055391,
       0.02917406, 0.02404889, 0.01734674, 0.0116302 , 0.00926473],
[1.        , 0.1870688 , 0.06406466, 0.04060714, 0.04730928,
       0.02365464, 0.00965898, 0.02188054, 0.0116302 , 0.00709639],
[1.        , 0.2641435 , 0.07944017, 0.04178987, 0.04100138,
       0.03055391, 0.01912084, 0.01892371, 0.01458703, 0.00926473]
])

Xformer_30F_AP_p90 = np.array([
[1.00000000e+00, 1.01768173e-01, 5.14734774e-02, 2.90766208e-02,
       1.57170923e-02, 1.13948919e-02, 5.10805501e-03, 7.85854617e-04,
       7.85854617e-04, 7.85854617e-04, 7.85854617e-04, 3.92927308e-04,
       1.17878193e-03, 3.92927308e-04, 7.85854617e-04, 0.00000000e+00,
       1.96463654e-03, 0.00000000e+00, 3.92927308e-04, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00],
[1.00000000e+00, 2.99222023e-01, 1.08019150e-01, 5.20646320e-02,
       3.74027528e-02, 3.20167564e-02, 2.81268701e-02, 2.15439856e-02,
       1.52603232e-02, 1.04727708e-02, 7.48055057e-03, 7.48055057e-03,
       7.48055057e-03, 4.48833034e-03, 3.29144225e-03, 1.79533214e-03,
       3.59066427e-03, 2.99222023e-03, 2.99222023e-03, 3.59066427e-03,
       3.29144225e-03, 3.29144225e-03, 3.88988630e-03, 1.49611011e-03,
       2.09455416e-03, 2.09455416e-03, 8.97666068e-04, 1.49611011e-03,
       2.39377618e-03, 1.79533214e-03],
[1.        , 0.25573509, 0.09994016, 0.04727708, 0.03012168,
       0.02653102, 0.02333932, 0.0181528 , 0.01137044, 0.00817874,
       0.00837822, 0.0085777 , 0.00718133, 0.00718133, 0.00398963,
       0.00299222, 0.00379015, 0.00658288, 0.00558548, 0.00359066,
       0.00478755, 0.00299222, 0.00418911, 0.00379015, 0.00239378,
       0.00219429, 0.00259326, 0.00259326, 0.00199481, 0.00159585],
[1.        , 0.32675045, 0.10891682, 0.05605426, 0.03650509,
       0.02952324, 0.02812687, 0.0235388 , 0.01775384, 0.01296629,
       0.0095751 , 0.01057251, 0.01017355, 0.00877718, 0.00698185,
       0.00498703, 0.00458807, 0.00658288, 0.00518652, 0.00418911,
       0.00438859, 0.00379015, 0.0031917 , 0.00179533, 0.00199481,
       0.00199481, 0.00199481, 0.00259326, 0.00159585, 0.00279274],
[1.00000000e+00, 3.42110513e-01, 1.13105925e-01, 5.86475165e-02,
       3.69040495e-02, 2.87253142e-02, 2.39377618e-02, 1.93496908e-02,
       1.35647317e-02, 1.09714742e-02, 1.09714742e-02, 6.58288450e-03,
       6.38340315e-03, 5.98444045e-03, 4.38858967e-03, 2.99222023e-03,
       2.39377618e-03, 2.59325753e-03, 3.98962697e-03, 2.19429483e-03,
       1.99481348e-03, 1.39636944e-03, 1.39636944e-03, 1.59585079e-03,
       1.19688809e-03, 1.39636944e-03, 1.19688809e-03, 1.19688809e-03,
       7.97925394e-04, 7.97925394e-04]
])

Xformer_50F_AP_p90 = np.array([
[1.00000000e+00, 8.38445808e-02, 2.78118609e-02, 1.59509202e-02,
       1.43149284e-02, 7.77096115e-03, 3.68098160e-03, 2.86298569e-03,
       1.22699387e-03, 0.00000000e+00, 0.00000000e+00, 4.08997955e-04,
       8.17995910e-04, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 4.08997955e-04, 8.17995910e-04,
       0.00000000e+00, 4.08997955e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 4.08997955e-04, 8.17995910e-04, 4.08997955e-04,
       8.17995910e-04, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 4.08997955e-04, 0.00000000e+00, 4.08997955e-04,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       4.08997955e-04, 4.08997955e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00],
[1.00000000e+00, 3.13749243e-01, 7.41974561e-02, 3.42216838e-02,
       2.57419746e-02, 2.11992732e-02, 1.66565718e-02, 1.54451847e-02,
       1.24167171e-02, 9.99394306e-03, 5.75408843e-03, 6.35978195e-03,
       5.14839491e-03, 6.35978195e-03, 4.84554815e-03, 4.23985463e-03,
       2.72562084e-03, 2.72562084e-03, 3.93700787e-03, 2.42277408e-03,
       3.93700787e-03, 3.33131435e-03, 3.63416111e-03, 3.93700787e-03,
       1.81708056e-03, 2.42277408e-03, 2.42277408e-03, 3.93700787e-03,
       1.81708056e-03, 9.08540279e-04, 1.21138704e-03, 1.51423380e-03,
       1.51423380e-03, 1.51423380e-03, 1.21138704e-03, 1.51423380e-03,
       2.11992732e-03, 1.51423380e-03, 1.81708056e-03, 2.72562084e-03,
       1.81708056e-03, 1.81708056e-03, 1.81708056e-03, 2.11992732e-03,
       3.02846760e-04, 6.05693519e-04, 6.05693519e-04, 6.05693519e-04,
       6.05693519e-04, 6.05693519e-04],
[1.00000000e+00, 3.16777710e-01, 8.96426408e-02, 4.34080355e-02,
       3.12941652e-02, 3.67454068e-02, 3.53321219e-02, 2.56410256e-02,
       1.31233596e-02, 1.07005855e-02, 1.17100747e-02, 1.77670099e-02,
       1.45366445e-02, 9.28730063e-03, 5.24934383e-03, 5.65313951e-03,
       5.65313951e-03, 6.46073087e-03, 5.24934383e-03, 4.23985463e-03,
       3.02846760e-03, 3.43226327e-03, 3.83605895e-03, 3.02846760e-03,
       4.03795679e-03, 3.02846760e-03, 2.62467192e-03, 1.81708056e-03,
       2.62467192e-03, 3.83605895e-03, 2.62467192e-03, 1.61518272e-03,
       2.22087624e-03, 2.82656976e-03, 2.22087624e-03, 2.01897840e-03,
       2.01897840e-03, 2.42277408e-03, 2.42277408e-03, 1.61518272e-03,
       1.00948920e-03, 1.41328488e-03, 1.41328488e-03, 2.01897840e-03,
       2.22087624e-03, 1.21138704e-03, 4.03795679e-04, 6.05693519e-04,
       6.05693519e-04, 6.05693519e-04],
[1.00000000e+00, 3.18998587e-01, 1.12053301e-01, 5.33010297e-02,
       3.47264284e-02, 3.02846760e-02, 2.76600040e-02, 2.32182516e-02,
       1.63537250e-02, 1.37290531e-02, 1.11043812e-02, 9.28730063e-03,
       1.39309509e-02, 1.33252574e-02, 1.41328488e-02, 9.08540279e-03,
       6.25883303e-03, 7.67211791e-03, 8.68160711e-03, 6.05693519e-03,
       4.64365031e-03, 6.25883303e-03, 4.84554815e-03, 2.62467192e-03,
       3.83605895e-03, 3.23036544e-03, 3.23036544e-03, 3.43226327e-03,
       6.05693519e-03, 3.23036544e-03, 2.62467192e-03, 2.82656976e-03,
       2.62467192e-03, 2.42277408e-03, 2.42277408e-03, 2.62467192e-03,
       2.01897840e-03, 3.02846760e-03, 2.22087624e-03, 2.62467192e-03,
       3.02846760e-03, 2.42277408e-03, 2.62467192e-03, 2.22087624e-03,
       2.22087624e-03, 2.01897840e-03, 1.41328488e-03, 1.81708056e-03,
       1.21138704e-03, 6.05693519e-04],
[1.        , 0.54330709, 0.2620634 , 0.15081769, 0.09953563,
       0.06985665, 0.05532001, 0.04542701, 0.03210176, 0.02685241,
       0.02220876, 0.02099738, 0.0183727 , 0.01695942, 0.01514234,
       0.01413285, 0.01393095, 0.01150818, 0.01090248, 0.01029679,
       0.00787402, 0.00585504, 0.00585504, 0.00686453, 0.00666263,
       0.00625883, 0.00666263, 0.0088835 , 0.00666263, 0.00706642,
       0.00666263, 0.00545124, 0.00565314, 0.00403796, 0.00565314,
       0.00403796, 0.00444175, 0.00282657, 0.00302847, 0.00343226,
       0.00323037, 0.00282657, 0.00302847, 0.00383606, 0.00302847,
       0.00343226, 0.00403796, 0.00484555, 0.00363416, 0.00302847]
])

Xformer_70F_AP_p90 = np.array([

])

Xformer_90F_AP_p90 = np.array([

])

Xformer_110F_AP_p90 = np.array([

])


# =====
#  p95
Xformer_10F_AP_p95 = np.array([
[1.00000000e+00, 1.05482042e-01, 6.04914934e-03, 1.13421550e-03,
       1.13421550e-03, 3.78071834e-04, 0.00000000e+00, 0.00000000e+00,
       3.78071834e-04, 0.00000000e+00],
[1.        , 0.10762862, 0.01774098, 0.00532229, 0.0035482 ,
       0.00295683, 0.00266115, 0.00118273, 0.0017741 , 0.00206978],
[1.00000000e+00, 5.02661147e-02, 7.09639267e-03, 2.56258624e-03,
       3.54819633e-03, 2.75970826e-03, 1.77409817e-03, 7.88488074e-04,
       5.91366056e-04, 5.91366056e-04],
[1.00000000e+00, 5.71653854e-02, 3.39049872e-02, 2.91740587e-02,
       5.12517248e-03, 1.77409817e-03, 3.94244037e-04, 2.16834220e-03,
       9.85610093e-04, 7.88488074e-04],
[1.00000000e+00, 7.13581707e-02, 1.91208358e-02, 1.00532229e-02,
       3.35107432e-03, 2.95683028e-03, 1.18273211e-03, 1.97122019e-03,
       3.94244037e-04, 7.88488074e-04]
])
Xformer_30F_AP_p95 = np.array([
[1.00000000e+00, 2.08251473e-02, 7.85854617e-03, 4.32220039e-03,
       1.17878193e-03, 7.85854617e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00],
[1.00000000e+00, 8.70736086e-02, 1.91502095e-02, 9.27588270e-03,
       5.38599641e-03, 3.59066427e-03, 1.79533214e-03, 2.09455416e-03,
       2.09455416e-03, 5.98444045e-04, 5.98444045e-04, 8.97666068e-04,
       2.99222023e-04, 0.00000000e+00, 2.99222023e-04, 2.99222023e-04,
       0.00000000e+00, 8.97666068e-04, 0.00000000e+00, 0.00000000e+00,
       2.99222023e-04, 0.00000000e+00, 5.98444045e-04, 2.99222023e-04,
       0.00000000e+00, 2.99222023e-04, 0.00000000e+00, 0.00000000e+00,
       2.99222023e-04, 0.00000000e+00],
[1.00000000e+00, 7.93935767e-02, 1.93496908e-02, 4.58807102e-03,
       9.97406742e-04, 1.99481348e-03, 1.59585079e-03, 7.97925394e-04,
       5.98444045e-04, 3.98962697e-04, 1.99481348e-04, 5.98444045e-04,
       5.98444045e-04, 0.00000000e+00, 3.98962697e-04, 0.00000000e+00,
       3.98962697e-04, 5.98444045e-04, 3.98962697e-04, 1.99481348e-04,
       1.99481348e-04, 3.98962697e-04, 0.00000000e+00, 1.99481348e-04,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 3.98962697e-04,
       0.00000000e+00, 1.99481348e-04],
[1.00000000e+00, 8.21863156e-02, 2.15439856e-02, 9.37562338e-03,
       4.78755236e-03, 2.99222023e-03, 3.19170158e-03, 1.39636944e-03,
       9.97406742e-04, 1.19688809e-03, 5.98444045e-04, 1.59585079e-03,
       5.98444045e-04, 1.99481348e-04, 9.97406742e-04, 3.98962697e-04,
       1.99481348e-04, 1.19688809e-03, 9.97406742e-04, 1.99481348e-04,
       1.99481348e-04, 1.99481348e-04, 0.00000000e+00, 1.99481348e-04,
       0.00000000e+00, 0.00000000e+00, 1.99481348e-04, 1.99481348e-04,
       1.99481348e-04, 0.00000000e+00],
[1.00000000e+00, 8.61759425e-02, 1.63574706e-02, 7.97925394e-03,
       5.38599641e-03, 3.98962697e-03, 2.59325753e-03, 1.39636944e-03,
       7.97925394e-04, 3.98962697e-04, 7.97925394e-04, 3.98962697e-04,
       7.97925394e-04, 3.98962697e-04, 0.00000000e+00, 3.98962697e-04,
       3.98962697e-04, 1.99481348e-04, 0.00000000e+00, 1.99481348e-04,
       1.99481348e-04, 3.98962697e-04, 0.00000000e+00, 0.00000000e+00,
       1.99481348e-04, 1.99481348e-04, 0.00000000e+00, 1.99481348e-04,
       0.00000000e+00, 0.00000000e+00]
])

Xformer_50F_AP_p95 = np.array([
[1.00000000e+00, 2.24948875e-02, 2.45398773e-03, 4.08997955e-04,
       8.17995910e-04, 1.22699387e-03, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 4.08997955e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00],
[1.00000000e+00, 7.66202302e-02, 9.99394306e-03, 3.33131435e-03,
       6.05693519e-04, 1.51423380e-03, 2.42277408e-03, 1.21138704e-03,
       0.00000000e+00, 3.02846760e-04, 3.02846760e-04, 9.08540279e-04,
       0.00000000e+00, 6.05693519e-04, 3.02846760e-04, 0.00000000e+00,
       3.02846760e-04, 6.05693519e-04, 6.05693519e-04, 3.02846760e-04,
       3.02846760e-04, 3.02846760e-04, 6.05693519e-04, 0.00000000e+00,
       3.02846760e-04, 0.00000000e+00, 0.00000000e+00, 3.02846760e-04,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 3.02846760e-04,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 3.02846760e-04, 3.02846760e-04, 0.00000000e+00,
       3.02846760e-04, 3.02846760e-04, 0.00000000e+00, 3.02846760e-04,
       0.00000000e+00, 0.00000000e+00, 3.02846760e-04, 3.02846760e-04,
       3.02846760e-04, 3.02846760e-04],
[1.00000000e+00, 7.12699374e-02, 1.53442358e-02, 5.65313951e-03,
       2.42277408e-03, 3.02846760e-03, 2.62467192e-03, 3.23036544e-03,
       1.21138704e-03, 8.07591359e-04, 1.00948920e-03, 1.41328488e-03,
       1.61518272e-03, 6.05693519e-04, 8.07591359e-04, 2.01897840e-04,
       6.05693519e-04, 6.05693519e-04, 6.05693519e-04, 2.01897840e-04,
       4.03795679e-04, 8.07591359e-04, 0.00000000e+00, 0.00000000e+00,
       2.01897840e-04, 2.01897840e-04, 2.01897840e-04, 2.01897840e-04,
       4.03795679e-04, 0.00000000e+00, 0.00000000e+00, 2.01897840e-04,
       2.01897840e-04, 6.05693519e-04, 0.00000000e+00, 2.01897840e-04,
       0.00000000e+00, 2.01897840e-04, 2.01897840e-04, 0.00000000e+00,
       0.00000000e+00, 6.05693519e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 2.01897840e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00],
[1.00000000e+00, 7.04623461e-02, 1.27195639e-02, 5.24934383e-03,
       2.42277408e-03, 1.41328488e-03, 3.43226327e-03, 1.61518272e-03,
       1.41328488e-03, 1.00948920e-03, 2.01897840e-04, 1.21138704e-03,
       1.81708056e-03, 1.41328488e-03, 6.05693519e-04, 4.03795679e-04,
       6.05693519e-04, 6.05693519e-04, 8.07591359e-04, 4.03795679e-04,
       6.05693519e-04, 8.07591359e-04, 1.21138704e-03, 2.01897840e-04,
       2.01897840e-04, 2.01897840e-04, 4.03795679e-04, 4.03795679e-04,
       0.00000000e+00, 4.03795679e-04, 0.00000000e+00, 4.03795679e-04,
       2.01897840e-04, 0.00000000e+00, 2.01897840e-04, 2.01897840e-04,
       4.03795679e-04, 6.05693519e-04, 2.01897840e-04, 4.03795679e-04,
       2.01897840e-04, 2.01897840e-04, 2.01897840e-04, 4.03795679e-04,
       2.01897840e-04, 4.03795679e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00],
[1.00000000e+00, 6.70300828e-02, 1.59499293e-02, 6.05693519e-03,
       4.03795679e-03, 1.81708056e-03, 2.01897840e-03, 1.21138704e-03,
       6.05693519e-04, 6.05693519e-04, 4.03795679e-04, 8.07591359e-04,
       6.05693519e-04, 8.07591359e-04, 2.01897840e-04, 2.01897840e-04,
       4.03795679e-04, 2.01897840e-04, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 6.05693519e-04, 2.01897840e-04,
       4.03795679e-04, 2.01897840e-04, 2.01897840e-04, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 0.00000000e+00,
       0.00000000e+00, 0.00000000e+00, 4.03795679e-04, 2.01897840e-04,
       0.00000000e+00, 0.00000000e+00, 0.00000000e+00, 4.03795679e-04,
       0.00000000e+00, 0.00000000e+00]
])

Xformer_70F_AP_p95 = np.array([

])

Xformer_90F_AP_p95 = np.array([

])

Xformer_110F_AP_p95 = np.array([

])

means_30F = [
    np.mean(Xformer_30F_AP_p05),
    np.mean(Xformer_30F_AP_p10),
    np.mean(Xformer_30F_AP_p15),
    np.mean(Xformer_30F_AP_p20),
    np.mean(Xformer_30F_AP_p25),
    np.mean(Xformer_30F_AP_p30),
    np.mean(Xformer_30F_AP_p35),
    np.mean(Xformer_30F_AP_p40),
    np.mean(Xformer_30F_AP_p45),
    np.mean(Xformer_30F_AP_p50),
    np.mean(Xformer_30F_AP_p55),
    np.mean(Xformer_30F_AP_p60),
    np.mean(Xformer_30F_AP_p65),
    np.mean(Xformer_30F_AP_p70),
    np.mean(Xformer_30F_AP_p75),
    np.mean(Xformer_30F_AP_p80),
    np.mean(Xformer_30F_AP_p85),
    np.mean(Xformer_30F_AP_p90),
    np.mean(Xformer_30F_AP_p95)
]

means_50F = [
    np.mean(Xformer_50F_AP_p05),
    np.mean(Xformer_50F_AP_p10),
    np.mean(Xformer_50F_AP_p15),
    np.mean(Xformer_50F_AP_p20),
    np.mean(Xformer_50F_AP_p25),
    np.mean(Xformer_50F_AP_p30),
    np.mean(Xformer_50F_AP_p35),
    np.mean(Xformer_50F_AP_p40),
    np.mean(Xformer_50F_AP_p45),
    np.mean(Xformer_50F_AP_p50),
    np.mean(Xformer_50F_AP_p55),
    np.mean(Xformer_50F_AP_p60),
    np.mean(Xformer_50F_AP_p65),
    np.mean(Xformer_50F_AP_p70),
    np.mean(Xformer_50F_AP_p75),
    np.mean(Xformer_50F_AP_p80),
    np.mean(Xformer_50F_AP_p85),
    np.mean(Xformer_50F_AP_p90),
    np.mean(Xformer_50F_AP_p95)
]

means_70F = [
    np.mean(Xformer_70F_AP_p05),
    np.mean(Xformer_70F_AP_p10),
    np.mean(Xformer_70F_AP_p15),
    np.mean(Xformer_70F_AP_p20),
    np.mean(Xformer_70F_AP_p25),
    np.mean(Xformer_70F_AP_p30),
    np.mean(Xformer_70F_AP_p35),
    np.mean(Xformer_70F_AP_p40),
    np.mean(Xformer_70F_AP_p45),
    np.mean(Xformer_70F_AP_p50),
    np.mean(Xformer_70F_AP_p55),
    np.mean(Xformer_70F_AP_p60),
    np.mean(Xformer_70F_AP_p65),
    np.mean(Xformer_70F_AP_p70),
    np.mean(Xformer_70F_AP_p75),
    np.mean(Xformer_70F_AP_p80),
    np.mean(Xformer_70F_AP_p85),
    np.mean(Xformer_70F_AP_p90),
    np.mean(Xformer_70F_AP_p95)
]

means_90F = [
    np.mean(Xformer_90F_AP_p05),
    np.mean(Xformer_90F_AP_p10),
    np.mean(Xformer_90F_AP_p15),
    np.mean(Xformer_90F_AP_p20),
    np.mean(Xformer_90F_AP_p25),
    np.mean(Xformer_90F_AP_p30),
    np.mean(Xformer_90F_AP_p35),
    np.mean(Xformer_90F_AP_p40),
    np.mean(Xformer_90F_AP_p45),
    np.mean(Xformer_90F_AP_p50),
    np.mean(Xformer_90F_AP_p55),
    np.mean(Xformer_90F_AP_p60),
    np.mean(Xformer_90F_AP_p65),
    np.mean(Xformer_90F_AP_p70),
    np.mean(Xformer_90F_AP_p75),
    np.mean(Xformer_90F_AP_p80),
    np.mean(Xformer_90F_AP_p85),
    np.mean(Xformer_90F_AP_p90),
    np.mean(Xformer_90F_AP_p95)
]

means_110F = [
    np.mean(Xformer_110F_AP_p05),
    np.mean(Xformer_110F_AP_p10),
    np.mean(Xformer_110F_AP_p15),
    np.mean(Xformer_110F_AP_p20),
    np.mean(Xformer_110F_AP_p25),
    np.mean(Xformer_110F_AP_p30),
    np.mean(Xformer_110F_AP_p35),
    np.mean(Xformer_110F_AP_p40),
    np.mean(Xformer_110F_AP_p45),
    np.mean(Xformer_110F_AP_p50),
    np.mean(Xformer_110F_AP_p55),
    np.mean(Xformer_110F_AP_p60),
    np.mean(Xformer_110F_AP_p65),
    np.mean(Xformer_110F_AP_p70),
    np.mean(Xformer_110F_AP_p75),
    np.mean(Xformer_110F_AP_p80),
    np.mean(Xformer_110F_AP_p85),
    np.mean(Xformer_110F_AP_p90),
    np.mean(Xformer_110F_AP_p95)
]
print()
# print('means_10F: ', means_10F)
# print('means_30F: ', means_30F)
# print('means_50F: ', means_50F)
# print('means_70F: ', means_70F)
# print('means_90F: ', means_90F)
# print('means_110F: ', means_110F)

means_30F_in = [
    np.mean(Xformer_30F_AP_p05[0]),
    np.mean(Xformer_30F_AP_p10[0]),
    np.mean(Xformer_30F_AP_p15[0]),
    np.mean(Xformer_30F_AP_p20[0]),
    np.mean(Xformer_30F_AP_p25[0]),
    np.mean(Xformer_30F_AP_p30[0]),
    np.mean(Xformer_30F_AP_p35[0]),
    np.mean(Xformer_30F_AP_p40[0]),
    np.mean(Xformer_30F_AP_p45[0]),
    np.mean(Xformer_30F_AP_p50[0]),
    np.mean(Xformer_30F_AP_p55[0]),
    np.mean(Xformer_30F_AP_p60[0]),
    np.mean(Xformer_30F_AP_p65[0]),
    np.mean(Xformer_30F_AP_p70[0]),
    np.mean(Xformer_30F_AP_p75[0]),
    np.mean(Xformer_30F_AP_p80[0]),
    np.mean(Xformer_30F_AP_p85[0]),
    np.mean(Xformer_30F_AP_p90[0]),
    np.mean(Xformer_30F_AP_p95[0])
]
print()
print('means_30F: ', means_30F)


means_30F_out = [
    np.mean(Xformer_30F_AP_p05[1:]),
    np.mean(Xformer_30F_AP_p10[1:]),
    np.mean(Xformer_30F_AP_p15[1:]),
    np.mean(Xformer_30F_AP_p20[1:]),
    np.mean(Xformer_30F_AP_p25[1:]),
    np.mean(Xformer_30F_AP_p30[1:]),
    np.mean(Xformer_30F_AP_p35[1:]),
    np.mean(Xformer_30F_AP_p40[1:]),
    np.mean(Xformer_30F_AP_p45[1:]),
    np.mean(Xformer_30F_AP_p50[1:]),
    np.mean(Xformer_30F_AP_p55[1:]),
    np.mean(Xformer_30F_AP_p60[1:]),
    np.mean(Xformer_30F_AP_p65[1:]),
    np.mean(Xformer_30F_AP_p70[1:]),
    np.mean(Xformer_30F_AP_p75[1:]),
    np.mean(Xformer_30F_AP_p80[1:]),
    np.mean(Xformer_30F_AP_p85[1:]),
    np.mean(Xformer_30F_AP_p90[1:]),
    np.mean(Xformer_30F_AP_p95[1:])
]
print()
print('means_30F_out: ', means_30F_out)


# plt.rcParams['text.usetex'] = True


# AP with thresholds
plt.figure(figsize=(width, height), dpi=120)
plt.subplots_adjust(left=left, bottom=bottom, right=right, top=top, wspace=wspace, hspace=hspace)
# plt.plot(np.mean(Xtranslator_AP_p5, axis=0), linestyle='dashed', label='ViTag', marker='^', markersize=3)
# plt.plot(means, label='30F In+Out', marker='o', markersize=3)
# plt.plot(means_in, label='30F In', marker='o', markersize=3)
# plt.plot(means_out, label='30F Out', marker='o', markersize=3)
plt.plot(means_30F, label='30F In+Out', marker='D', markersize=3)
plt.plot(means_30F_in, label='30F In', marker='x', markersize=5)
plt.plot(means_30F_out, label='30F Out', marker='o', markersize=4)
plt.xlabel('IoU Threshold')
plt.ylabel(r'AP / Frame') # ←')
# plt.yticks(range(10), AP_ls)
plt.xticks(range(19), thred_ls)
plt.legend(loc='best') # , framealpha=0.0)
plt.ylim(0, 1)
plt.savefig('AP_threds_30Frames_0.pdf', dpi=150)
plt.show()

